Quantum computation on a 19-qubit wide 2d nearest neighbour qubit array

In this paper, we explore the relationship between the width of a qubit lattice constrained in one dimension and physical thresholds for scalable, fault-tolerant quantum computation. To circumvent the traditionally low thresholds of small fixed-width arrays, we deliberately engineer an error bias at the lowest level of encoding using the surface code. We then address this engineered bias at a higher level of encoding using a lattice-surgery surface code bus that exploits this bias, or a repetition code to make logical qubits with unbiased errors out of biased surface code qubits. Arbitrarily low error rates can then be reached by further concatenating with other codes, such as Steane [[7,1,3]] code and the [[15,7,3]] CSS code. This enables a scalable fixed-width quantum computing architecture on a square qubit lattice that is only 19 qubits wide, given physical qubits with an error rate of $8.0\times 10^{-4}$. This potentially eases engineering issues in systems with fine qubit pitches, such as quantum dots in silicon or gallium arsenide.

==> Notebooks/Block_Code_Estimator.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "\n",
    "from matplotlib import pyplot as plt\n",
    "from matplotlib import ticker as tick\n",
    "# import numpy as np\n",
    "# import pandas as pd\n",
    "# import statsmodels.stats.proportion as smp\n",
    "# import math\n",
    "from scipy.stats import beta as beta\n",
    "# from sklearn.linear_model import LinearRegression\n",
    "\n",
    "# from itertools import count as itercnt\n",
    "\n",
    "\n",
    "# import sys\n",
    "# import pickle\n",
    "# np.set_printoptions(threshold=sys.maxsize)\n",
    "\n",
    "# import mpmath\n",
    "\n",
    "# import glob\n",
    "# import json\n",
    "\n",
    "# from mpmath import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 140,
   "metadata": {},
   "outputs": [],
   "source": [
    "steane_str = \"\"\"\n",
    "0 Probability 0.0825404 stats:  num runs: 900  time: 0.815895  Mean: 1.01333 ~ 0.986842 logical  std deviation: 0.0337966  Median: 0\n",
    "0.815956 Probability 0.0681292 stats:  num runs: 900  time: 0.813957  Mean: 0.99 ~ 1.0101 logical  std deviation: 0.100389  Median: 0\n",
    "1.62995 Probability 0.0562341 stats:  num runs: 900  time: 0.825957  Mean: 1.06111 ~ 0.942408 logical  std deviation: 0.0646656  Median: 1\n",
    "2.45595 Probability 0.0464159 stats:  num runs: 900  time: 0.802029  Mean: 0.982222 ~ 1.0181 logical  std deviation: 0.400815  Median: 0\n",
    "3.25802 Probability 0.0383119 stats:  num runs: 900  time: 0.79688  Mean: 0.976667 ~ 1.02389 logical  std deviation: 0.0341301  Median: 1\n",
    "4.05494 Probability 0.0316228 stats:  num runs: 900  time: 1.6521  Mean: 0.946667 ~ 1.05634 logical  std deviation: 0.00177877  Median: 0\n",
    "5.70709 Probability 0.0261016 stats:  num runs: 900  time: 0.79731  Mean: 1.00222 ~ 0.997783 logical  std deviation: 0.0999815  Median: 1\n",
    "6.50444 Probability 0.0215443 stats:  num runs: 900  time: 0.788454  Mean: 0.987778 ~ 1.01237 logical  std deviation: 0.0329442  Median: 1\n",
    "7.29294 Probability 0.0177828 stats:  num runs: 900  time: 0.803968  Mean: 1.09222 ~ 0.915565 logical  std deviation: 0.00307578  Median: 1\n",
    "8.09694 Probability 0.014678 stats:  num runs: 900  time: 0.806606  Mean: 1.18 ~ 0.847458 logical  std deviation: 0.0273485  Median: 1\n",
    "8.90359 Probability 0.0121153 stats:  num runs: 900  time: 0.8053  Mean: 1.32 ~ 0.757576 logical  std deviation: 0.0106726  Median: 1\n",
    "9.70893 Probability 0.01 stats:  num runs: 900  time: 0.81116  Mean: 1.49444 ~ 0.669145 logical  std deviation: 0.0502131  Median: 1\n",
    "10.5201 Probability 0.00825404 stats:  num runs: 900  time: 0.793332  Mean: 1.83 ~ 0.546448 logical  std deviation: 0.0610339  Median: 1\n",
    "11.3135 Probability 0.00681292 stats:  num runs: 900  time: 0.786388  Mean: 2.28889 ~ 0.436893 logical  std deviation: 0.00963498  Median: 2\n",
    "12.0999 Probability 0.00562341 stats:  num runs: 900  time: 0.788966  Mean: 3.09222 ~ 0.323392 logical  std deviation: 0.00307578  Median: 2\n",
    "12.8889 Probability 0.00464159 stats:  num runs: 900  time: 0.788969  Mean: 3.92 ~ 0.255102 logical  std deviation: 0.0306837  Median: 3\n",
    "13.6779 Probability 0.00383119 stats:  num runs: 900  time: 0.796952  Mean: 5.28111 ~ 0.189354 logical  std deviation: 1.41538  Median: 3\n",
    "14.4749 Probability 0.00316228 stats:  num runs: 900  time: 0.80997  Mean: 7.69111 ~ 0.13002 logical  std deviation: 3.47359  Median: 5\n",
    "15.285 Probability 0.00261016 stats:  num runs: 900  time: 0.791985  Mean: 9.69 ~ 0.103199 logical  std deviation: 4.01203  Median: 7\n",
    "16.077 Probability 0.00215443 stats:  num runs: 900  time: 0.796899  Mean: 12.9744 ~ 0.0770746 logical  std deviation: 8.13228  Median: 8\n",
    "16.8739 Probability 0.00177828 stats:  num runs: 900  time: 0.807941  Mean: 18.8211 ~ 0.0531318 logical  std deviation: 13.4311  Median: 13\n",
    "17.6819 Probability 0.0014678 stats:  num runs: 900  time: 1.595  Mean: 26.4978 ~ 0.037739 logical  std deviation: 19.7844  Median: 18\n",
    "19.277 Probability 0.00121153 stats:  num runs: 900  time: 0.80893  Mean: 36.6589 ~ 0.0272785 logical  std deviation: 34.208  Median: 24\n",
    "20.0859 Probability 0.001 stats:  num runs: 900  time: 0.805223  Mean: 50.79 ~ 0.0196889 logical  std deviation: 47.5107  Median: 34\n",
    "20.8912 Probability 0.000825404 stats:  num runs: 900  time: 0.794351  Mean: 77.5722 ~ 0.0128912 logical  std deviation: 72.6969  Median: 55\n",
    "21.6856 Probability 0.000681292 stats:  num runs: 900  time: 0.80954  Mean: 101.798 ~ 0.0098234 logical  std deviation: 104.8  Median: 67\n",
    "22.4952 Probability 0.000562341 stats:  num runs: 900  time: 0.780374  Mean: 150.421 ~ 0.006648 logical  std deviation: 161.092  Median: 106\n",
    "23.2756 Probability 0.000464159 stats:  num runs: 900  time: 0.782768  Mean: 222.886 ~ 0.00448661 logical  std deviation: 224.524  Median: 158\n",
    "24.0584 Probability 0.000383119 stats:  num runs: 900  time: 1.54919  Mean: 326.166 ~ 0.00306593 logical  std deviation: 334.411  Median: 220\n",
    "25.6079 Probability 0.000316228 stats:  num runs: 900  time: 2.29622  Mean: 460.68 ~ 0.0021707 logical  std deviation: 446.373  Median: 331\n",
    "27.9041 Probability 0.000261016 stats:  num runs: 900  time: 1.5513  Mean: 703.479 ~ 0.00142151 logical  std deviation: 717.07  Median: 481\n",
    "29.4555 Probability 0.000215443 stats:  num runs: 900  time: 2.33029  Mean: 985.372 ~ 0.00101484 logical  std deviation: 1018.1  Median: 699\n",
    "31.7858 Probability 0.000177828 stats:  num runs: 900  time: 2.38303  Mean: 1435.34 ~ 0.0006967 logical  std deviation: 1580.8  Median: 905\n",
    "34.1689 Probability 0.00014678 stats:  num runs: 900  time: 1.68325  Mean: 2143.67 ~ 0.000466489 logical  std deviation: 2299.32  Median: 1419\n",
    "35.8522 Probability 0.000121153 stats:  num runs: 900  time: 1.66776  Mean: 3027.14 ~ 0.000330345 logical  std deviation: 3159.61  Median: 1983\n",
    "37.52 Probability 0.0001 stats:  num runs: 900  time: 2.66081  Mean: 4497.95 ~ 0.000222323 logical  std deviation: 4404.86  Median: 3102\n",
    "40.1809 Probability 8.25404e-05 stats:  num runs: 900  time: 2.72816  Mean: 6396.23 ~ 0.000156342 logical  std deviation: 6234.1  Median: 4735\n",
    "42.9091 Probability 6.81292e-05 stats:  num runs: 900  time: 2.10889  Mean: 9280.82 ~ 0.000107749 logical  std deviation: 9702.06  Median: 6174\n",
    "45.0181 Probability 5.62341e-05 stats:  num runs: 900  time: 2.46549  Mean: 14339.1 ~ 6.97392e-05 logical  std deviation: 15132  Median: 10109\n",
    "47.4837 Probability 4.64159e-05 stats:  num runs: 900  time: 3.30799  Mean: 21964.2 ~ 4.55286e-05 logical  std deviation: 22280.3  Median: 15835\n",
    "50.7917 Probability 3.83119e-05 stats:  num runs: 900  time: 3.85628  Mean: 29814.3 ~ 3.3541e-05 logical  std deviation: 32362.4  Median: 20359\n",
    "54.6481 Probability 3.16228e-05 stats:  num runs: 900  time: 4.65243  Mean: 44618.9 ~ 2.2412e-05 logical  std deviation: 46088.6  Median: 29312\n",
    "59.3006 Probability 2.61016e-05 stats:  num runs: 900  time: 4.77369  Mean: 66522.9 ~ 1.50324e-05 logical  std deviation: 65775.1  Median: 47919\n",
    "64.0743 Probability 2.15443e-05 stats:  num runs: 900  time: 7.27186  Mean: 95335 ~ 1.04893e-05 logical  std deviation: 97732.6  Median: 64800\n",
    "71.3463 Probability 1.77828e-05 stats:  num runs: 900  time: 8.48476  Mean: 141964 ~ 7.04404e-06 logical  std deviation: 156196  Median: 94723\n",
    "79.8311 Probability 1.4678e-05 stats:  num runs: 900  time: 11.4834  Mean: 208913 ~ 4.78668e-06 logical  std deviation: 219044  Median: 137582\n",
    "91.3146 Probability 1.21153e-05 stats:  num runs: 900  time: 16.4078  Mean: 307103 ~ 3.25624e-06 logical  std deviation: 295593  Median: 218023\n",
    "107.723 Probability 1e-05 stats:  num runs: 900  time: 23.0733  Mean: 455930 ~ 2.19332e-06 logical  std deviation: 468190  Median: 326872\n",
    "130.796 Probability 8.25404e-06 stats:  num runs: 900  time: 36.2369  Mean: 679580 ~ 1.4715e-06 logical  std deviation: 731531  Median: 445692\n",
    "167.033 Probability 6.81292e-06 stats:  num runs: 900  time: 49.1945  Mean: 926224 ~ 1.07965e-06 logical  std deviation: 966465  Median: 627317\n",
    "216.228 Probability 5.62341e-06 stats:  num runs: 900  time: 66.5767  Mean: 1.35132e+06 ~ 7.40015e-07 logical  std deviation: 1.42184e+06  Median: 909136\n",
    "282.804 Probability 4.64159e-06 stats:  num runs: 900  time: 105.058  Mean: 2.05797e+06 ~ 4.85917e-07 logical  std deviation: 2.17746e+06  Median: 1.28148e+06\n",
    "387.863 Probability 3.83119e-06 stats:  num runs: 900  time: 163.765  Mean: 3.05006e+06 ~ 3.27863e-07 logical  std deviation: 3.16997e+06  Median: 2.08958e+06\n",
    "551.628 Probability 3.16228e-06 stats:  num runs: 900  time: 226.11  Mean: 4.21984e+06 ~ 2.36976e-07 logical  std deviation: 4.52576e+06  Median: 2.79972e+06\n",
    "777.738 Probability 2.61016e-06 stats:  num runs: 900  time: 361.403  Mean: 6.65648e+06 ~ 1.50229e-07 logical  std deviation: 6.88178e+06  Median: 4.52533e+06\n",
    "1139.14 Probability 2.15443e-06 stats:  num runs: 900  time: 459.703  Mean: 9.41082e+06 ~ 1.06261e-07 logical  std deviation: 9.92618e+06  Median: 6.26338e+06\n",
    "1598.85 Probability 1.77828e-06 stats:  num runs: 900  time: 694.513  Mean: 1.35451e+07 ~ 7.38274e-08 logical  std deviation: 1.38661e+07  Median: 9.9432e+06\n",
    "2293.36 Probability 1.4678e-06 stats:  num runs: 900  time: 1048.04  Mean: 2.08838e+07 ~ 4.7884e-08 logical  std deviation: 2.13543e+07  Median: 1.35015e+07\n",
    "3341.4 Probability 1.21153e-06 stats:  num runs: 900  time: 1502.82  Mean: 3.01179e+07 ~ 3.32029e-08 logical  std deviation: 3.08996e+07  Median: 2.06775e+07\n",
    "0 Probability 1e-06 stats:  num runs: 900  time: 6209.72  Mean: 4.39443e+07 ~ 2.27561e-08 logical  std deviation: 4.03667e+06  Median: 3.05274e+07\n",
    "6209.72 Probability 8.25404e-07 stats:  num runs: 900  time: 8668.07  Mean: 6.4022e+07 ~ 1.56196e-08 logical  std deviation: 5.77751e+06  Median: 4.1207e+07\n",
    "14877.8 Probability 6.81292e-07 stats:  num runs: 900  time: 16130.7  Mean: 9.58869e+07 ~ 1.04289e-08 logical  std deviation: 3.67205e+07  Median: 6.30915e+07\n",
    "31008.4 Probability 5.62341e-07 stats:  num runs: 900  time: 20500.7  Mean: 1.41775e+08 ~ 7.05343e-09 logical  std deviation: 1.52915e+07  Median: 9.61669e+07\n",
    "51509.1 Probability 4.64159e-07 stats:  num runs: 900  time: 26994.1  Mean: 2.07664e+08 ~ 4.81547e-09 logical  std deviation: 2.43428e+07  Median: 1.43505e+08\n",
    "78503.2 Probability 3.83119e-07 stats:  num runs: 900  time: 36462.9  Mean: 2.83176e+08 ~ 3.53137e-09 logical  std deviation: 2.75177e+07  Median: 1.89189e+08\n",
    "0 Probability 3.16228e-07 stats:  num runs: 900  time: 23632.7  Mean: 4.55808e+08 ~ 2.1939e-09 logical  std deviation: 4.67391e+08  Median: 3.18829e+08\n",
    "23632.7 Probability 2.61016e-07 stats:  num runs: 900  time: 33759.8  Mean: 6.3139e+08 ~ 1.58381e-09 logical  std deviation: 6.4622e+08  Median: 4.45169e+08\n",
    "57392.5 Probability 2.15443e-07 stats:  num runs: 900  time: 53733.9  Mean: 9.65799e+08 ~ 1.03541e-09 logical  std deviation: 1.0182e+09  Median: 6.52845e+08\n",
    "111126 Probability 1.77828e-07 stats:  num runs: 900  time: 74963.2  Mean: 1.3757e+09 ~ 7.26904e-10 logical  std deviation: 1.44384e+09  Median: 9.24749e+08\n",
    "186090 Probability 1.4678e-07 stats:  num runs: 900  time: 117480  Mean: 2.20627e+09 ~ 4.53253e-10 logical  std deviation: 2.1863e+09  Median: 1.56365e+09\n",
    "0 Probability 3.16228e-07 stats:  num runs: 900  time: 23632.7  Mean: 4.55808e+08 ~ 2.1939e-09 logical  std deviation: 4.67391e+08  Median: 3.18829e+08\n",
    "23632.7 Probability 2.61016e-07 stats:  num runs: 900  time: 33759.8  Mean: 6.3139e+08 ~ 1.58381e-09 logical  std deviation: 6.4622e+08  Median: 4.45169e+08\n",
    "57392.5 Probability 2.15443e-07 stats:  num runs: 900  time: 53733.9  Mean: 9.65799e+08 ~ 1.03541e-09 logical  std deviation: 1.0182e+09  Median: 6.52845e+08\n",
    "111126 Probability 1.77828e-07 stats:  num runs: 900  time: 74963.2  Mean: 1.3757e+09 ~ 7.26904e-10 logical  std deviation: 1.44384e+09  Median: 9.24749e+08\n",
    "186090 Probability 1.4678e-07 stats:  num runs: 900  time: 117480  Mean: 2.20627e+09 ~ 4.53253e-10 logical  std deviation: 2.1863e+09  Median: 1.56365e+09\n",
    "303570 Probability 1.21153e-07 stats:  num runs: 900  time: 173582  Mean: 3.16271e+09 ~ 3.16185e-10 logical  std deviation: 3.47839e+09  Median: 2.07879e+09\n",
    "477152 Probability 1e-07 stats:  num runs: 900  time: 240384  Mean: 4.50327e+09 ~ 2.22061e-10 logical  std deviation: 4.31418e+09  Median: 3.24464e+09\n",
    "\"\"\"\n",
    "\n",
    "fifteen_seven_str = \"\"\"\n",
    "0 Probability 0.0681292 stats:  num runs: 900  time: 1.58155  Mean: 0.00888889 ~ 112.5 logical  std deviation: 0.000296461  Median: 0\n",
    "1.58163 Probability 0.0464159 stats:  num runs: 900  time: 0.808996  Mean: 0.0111111 ~ 90 logical  std deviation: 0.000370576  Median: 0\n",
    "2.3907 Probability 0.0316228 stats:  num runs: 900  time: 0.788876  Mean: 0.00777778 ~ 128.571 logical  std deviation: 0.000259403  Median: 0\n",
    "3.17964 Probability 0.0215443 stats:  num runs: 900  time: 0.787935  Mean: 0.00444444 ~ 225 logical  std deviation: 0.000148231  Median: 0\n",
    "3.96763 Probability 0.014678 stats:  num runs: 900  time: 0.78194  Mean: 0.00444444 ~ 225 logical  std deviation: 0.000148231  Median: 0\n",
    "4.74962 Probability 0.01 stats:  num runs: 900  time: 0.792913  Mean: 0.0111111 ~ 90 logical  std deviation: 0.000370576  Median: 0\n",
    "5.54258 Probability 0.00681292 stats:  num runs: 900  time: 0.780061  Mean: 0.0177778 ~ 56.25 logical  std deviation: 0.000592922  Median: 0\n",
    "6.3227 Probability 0.00464159 stats:  num runs: 900  time: 0.796868  Mean: 0.0611111 ~ 16.3636 logical  std deviation: 0.00203817  Median: 0\n",
    "7.11963 Probability 0.00316228 stats:  num runs: 900  time: 0.778158  Mean: 0.201111 ~ 4.97238 logical  std deviation: 0.0266444  Median: 0\n",
    "7.89785 Probability 0.00215443 stats:  num runs: 900  time: 0.776828  Mean: 0.464444 ~ 2.15311 logical  std deviation: 0.0154901  Median: 0\n",
    "8.67474 Probability 0.0014678 stats:  num runs: 900  time: 1.52368  Mean: 0.982222 ~ 1.0181 logical  std deviation: 0.0339448  Median: 1\n",
    "10.1985 Probability 0.001 stats:  num runs: 900  time: 0.798021  Mean: 2.05333 ~ 0.487013 logical  std deviation: 0.00177877  Median: 1\n",
    "10.9966 Probability 0.000681292 stats:  num runs: 900  time: 1.5549  Mean: 3.58 ~ 0.27933 logical  std deviation: 0.1194  Median: 2\n",
    "12.5516 Probability 0.000464159 stats:  num runs: 900  time: 1.53426  Mean: 7.00333 ~ 0.142789 logical  std deviation: 2.82922  Median: 5\n",
    "14.0859 Probability 0.000316228 stats:  num runs: 900  time: 2.30386  Mean: 14.25 ~ 0.0701754 logical  std deviation: 9.38279  Median: 9\n",
    "16.3899 Probability 0.000215443 stats:  num runs: 900  time: 2.38152  Mean: 28.9878 ~ 0.0344973 logical  std deviation: 24.3926  Median: 20\n",
    "18.7715 Probability 0.00014678 stats:  num runs: 900  time: 2.37572  Mean: 63.4556 ~ 0.0157591 logical  std deviation: 59.3374  Median: 44\n",
    "21.1473 Probability 0.0001 stats:  num runs: 900  time: 1.72539  Mean: 132.343 ~ 0.0075561 logical  std deviation: 133.447  Median: 89\n",
    "22.8728 Probability 6.81292e-05 stats:  num runs: 900  time: 2.77754  Mean: 275.559 ~ 0.00362899 logical  std deviation: 279.01  Median: 189\n",
    "25.6505 Probability 4.64159e-05 stats:  num runs: 900  time: 2.43495  Mean: 569.098 ~ 0.00175717 logical  std deviation: 639.21  Median: 378\n",
    "28.0855 Probability 3.16228e-05 stats:  num runs: 900  time: 4.20146  Mean: 1240.13 ~ 0.000806369 logical  std deviation: 1311.76  Median: 834\n",
    "32.2872 Probability 2.15443e-05 stats:  num runs: 900  time: 6.70294  Mean: 2790.82 ~ 0.000358317 logical  std deviation: 2954.56  Median: 1845\n",
    "38.9903 Probability 1.4678e-05 stats:  num runs: 900  time: 11.0921  Mean: 6171.62 ~ 0.000162032 logical  std deviation: 6158.91  Median: 4378\n",
    "50.0824 Probability 1e-05 stats:  num runs: 900  time: 21.3735  Mean: 12101.7 ~ 8.2633e-05 logical  std deviation: 13044.8  Median: 8320\n",
    "71.4561 Probability 6.81292e-06 stats:  num runs: 900  time: 45.7427  Mean: 27130.5 ~ 3.68589e-05 logical  std deviation: 28411  Median: 18477\n",
    "117.199 Probability 4.64159e-06 stats:  num runs: 900  time: 100.695  Mean: 58822.9 ~ 1.70002e-05 logical  std deviation: 60972.1  Median: 38662\n",
    "217.894 Probability 3.16228e-06 stats:  num runs: 900  time: 200.263  Mean: 122856 ~ 8.13963e-06 logical  std deviation: 124225  Median: 82600\n",
    "418.158 Probability 2.15443e-06 stats:  num runs: 900  time: 469.152  Mean: 266126 ~ 3.75762e-06 logical  std deviation: 277440  Median: 173329\n",
    "887.31 Probability 1.4678e-06 stats:  num runs: 900  time: 981.201  Mean: 573817 ~ 1.74272e-06 logical  std deviation: 588827  Median: 390930\n",
    "1868.51 Probability 1e-06 stats:  num runs: 900  time: 2087.29  Mean: 1.19388e+06 ~ 8.37605e-07 logical  std deviation: 1.18474e+06  Median: 834570\n",
    "3955.8 Probability 6.81292e-07 stats:  num runs: 900  time: 4543.41  Mean: 2.80758e+06 ~ 3.56178e-07 logical  std deviation: 2.99996e+06  Median: 1.91806e+06\n",
    "8499.21 Probability 4.64159e-07 stats:  num runs: 900  time: 9491.49  Mean: 5.6015e+06 ~ 1.78524e-07 logical  std deviation: 5.71248e+06  Median: 3.74587e+06\n",
    "17990.7 Probability 3.16228e-07 stats:  num runs: 900  time: 21374.3  Mean: 1.30094e+07 ~ 7.68675e-08 logical  std deviation: 1.23975e+07  Median: 9.25331e+06\n",
    "39365 Probability 2.15443e-07 stats:  num runs: 900  time: 44182.7  Mean: 2.64054e+07 ~ 3.7871e-08 logical  std deviation: 2.78566e+07  Median: 1.76914e+07\n",
    "83547.7 Probability 1.4678e-07 stats:  num runs: 900  time: 94446.6  Mean: 5.57948e+07 ~ 1.79228e-08 logical  std deviation: 5.68449e+07  Median: 3.90599e+07\n",
    "177994 Probability 1e-07 stats:  num runs: 900  time: 202214  Mean: 1.21696e+08 ~ 8.21721e-09 logical  std deviation: 1.23131e+08  Median: 8.07949e+07\n",
    "380208 Probability 6.81292e-08 stats:  num runs: 900  time: 449807  Mean: 2.64482e+08 ~ 3.78098e-09 logical  std deviation: 2.69432e+08  Median: 1.74235e+08\n",
    "\"\"\"\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0.35035221353839097, 0.5228738825298667)\n"
     ]
    }
   ],
   "source": [
    "print(beta.interval(0.997,125,162.06))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {},
   "outputs": [],
   "source": [
    "steane_lines = steane_str.splitlines()[1:]\n",
    "steane_data = {}\n",
    "for line in steane_lines:\n",
    "    split_line = line.split()\n",
    "    data = {'probability': float(split_line[2]),\n",
    "            'num_runs': int(split_line[6]),\n",
    "            'time': float(split_line[8]),\n",
    "            'mean': float(split_line[10]),\n",
    "            'prob_estimator': float(split_line[12]),\n",
    "            'std_deviation': float(split_line[16]),\n",
    "            'median':float(split_line[18])}\n",
    "    steane_data[data['probability']] = data\n",
    "p_p7 = sorted(steane_data.keys())\n",
    "p_l7 = [steane_data[p]['prob_estimator'] for p in p_p7]\n",
    "p_ci = [beta.interval(0.997,steane_data[p]['num_runs'] + 1,steane_data[p]['num_runs']*steane_data[p]['mean'] + 1) for p in p_p7]\n",
    "p_bel7 = [beta.mean(steane_data[p]['num_runs'] + 1,steane_data[p]['num_runs']*steane_data[p]['mean'] + 1) for p in p_p7]\n",
    "p_yerrs = np.transpose(np.array([(p_bel7[i] - p_ci[i][0],p_ci[i][1] - p_bel7[i]) for i in range(len(p_p7))]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 202,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "p_p7e = np.geomspace(2E-2, 1E-7, 100)\n",
    "\n",
    "estimating_polynomial = np.array([0,0,2.23E+04,-2.70E+06,1.40E+08,-3.00E+09]); #estimator for maximum likelihood\n",
    "p_l7e = [np.polyval(np.flip(estimating_polynomial), i) for i in p_p7e]\n",
    "\n",
    "estimating_polynomial2 = np.array([0,0,2.23E+04, -3.5E6, 1.7E8]); #estimator for Baysean prior of uniform distribution.\n",
    "p_l7e2 = [np.polyval(np.flip(estimating_polynomial2), i) for i in p_p7e]\n",
    "\n",
    "fig, ((ax1)) = plt.subplots(1, 1)\n",
    "# With errorbars: clip non-positive values\n",
    "# Use new data for plotting\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "ax1.set_xscale(\"log\", nonpositive='clip')\n",
    "ax1.set_yscale(\"log\", nonpositive='clip')\n",
    "\n",
    "ax1.plot(p_p7e, p_l7e2, label=\"estimating polynomial\")\n",
    "# ax1.plot(p_p7, p_l7, label=\"7-1 code logical rate Maximum Likliyhood Estimator\")\n",
    "# ax1.plot(p_p7, p_bel7, label=\"7-1 code logical rate Baysean Estimator\")\n",
    "plt.errorbar(p_p7, p_bel7, yerr=p_yerrs, label=\"7-1 code logical rate Baysean Estimator\", fmt='-',capsize=4, capthick=1)\n",
    "ax1.plot(p_p7, p_p7, label=\"break even\")\n",
    "ax1.grid(True, which=\"both\", ls=\"-\")\n",
    "ax1.set_ylim(bottom=1E-11)\n",
    "plt.legend()\n",
    "fig = plt.gcf()\n",
    "fig.set_size_inches(10,10)\n",
    "fig.tight_layout()\n",
    "\n",
    "fig.savefig('paper_images/steane_graph.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 209,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.09598726 0.09598717 0.09598718 0.09598718 0.09598718 0.09598717\n",
      " 0.09598716 0.09598714 0.09598709 0.09598701 0.09598682 0.09598643\n",
      " 0.09598556 0.09598355 0.09598006 0.09597144 0.09595177 0.09591007\n",
      " 0.09582815 0.09565699 0.09530256 0.09450824 0.0930519  0.09029428\n",
      " 0.08573955 0.08001908 0.06954741 0.056676   0.0423779  0.02642753\n",
      " 0.01622265 0.0136695  0.010195   0.010195   0.01210747 0.0136695\n",
      " 0.01265784]\n"
     ]
    }
   ],
   "source": [
    "fifteen_seven_lines = fifteen_seven_str.splitlines()[1:]\n",
    "fifteen_seven_data = {}\n",
    "for line in fifteen_seven_lines:\n",
    "    split_line = line.split()\n",
    "    data = {'probability': float(split_line[2]),\n",
    "            'num_runs': int(split_line[6]),\n",
    "            'time': float(split_line[8]),\n",
    "            'mean': float(split_line[10]),\n",
    "            'prob_estimator': float(split_line[12]),\n",
    "            'std_deviation': float(split_line[16]),\n",
    "            'median':float(split_line[18])}\n",
    "    fifteen_seven_data[data['probability']] = data\n",
    "p_p_157 = sorted(fifteen_seven_data.keys())\n",
    "p_l_157 = [fifteen_seven_data[p]['prob_estimator'] for p in p_p_157]\n",
    "p_ci_157 = [beta.interval(0.997,fifteen_seven_data[p]['num_runs'] + 1,fifteen_seven_data[p]['num_runs']*fifteen_seven_data[p]['mean'] + 1) for p in p_p_157]\n",
    "p_bel157 = [beta.mean(fifteen_seven_data[p]['num_runs'] + 1,fifteen_seven_data[p]['num_runs']*fifteen_seven_data[p]['mean'] + 1) for p in p_p_157]\n",
    "p_yerrs157 = np.transpose(np.array([(p_bel157[i] - p_ci_157[i][0],p_ci_157[i][1] - p_bel157[i]) for i in range(len(p_p_157))]))\n",
    "print(p_yerrs157[0]/p_bel157)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 201,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAscAAALICAYAAACToF37AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAACPdUlEQVR4nOzdd3QUdcPF8e+mVwKpdEJvoXdRkogU6QgKiAhi76+PDaQIWEDsil0QbAiiFBEQUEKXKiWEQCihE2p62+zO+weIggQCbDIp93NODtmZ38zc7CTZy2R2xmIYBiIiIiIiAk5mBxARERERKSxUjkVEREREzlM5FhERERE5T+VYREREROQ8lWMRERERkfNczA5wLQIDA43Q0NDLzktLS8Pb2/uq67jauCvNv9y83MZfOj2v+RzNUdu91vWYtT9ym17S90delzFrf+Q1X35wxHbza39cbZz2h+PWkd+/s0ry/rie9RSm13Ttj+L7mr5p06ZThmEE/WeGYRhF5qNZs2ZGbpYtW5brvGsZd6X5l5uX2/hLp+c1n6M5arvXuh6z9kdu00v6/sjrMmbtj7xsO784Yrv5tT+uNk77w3HryO/fWSV5f1zPegrTa7r2R/F9TQc2GpfpmzqtQkRERETkPJVjEREREZHzVI5FRERERM4rUm/Iuxyr1crhw4fx8/Nj586dVx1/tXFXmn+5ebmNv3R6XvM5mqO2e63rMWt/5Da9pO+PvC5jxv7w8PCgYsWKV4svIiJSIIp8OT58+DC+vr4EBARQqlSpq45PSUnB19f3uuZfbl5u4y+dfrXt5hdHbfda15PX8Y7eH7lNL+n7I6/LFPT+MAyD06dPc/jw4Tx8BSIiIvmvyJ9WkZmZSUBAABaLxewoInKNLBYLAQEBZGZmmh1FREQEKAblGFAxFinC9PMrIiKFSbEoxyIiIiIijqByfIMOHDhAWFhYvqw7IiKCjRs35su6RUREROS/VI4LiM1mMzuCiIiIiFyFyrED5OTkMHjwYBo2bEjfvn1JT08HIDQ0lHHjxnHzzTcze/ZsFi9eTJs2bWjatCl33nknqampAIwbN44WLVoQFhbGQw89xLk7Gv7DbrczePBgRo4c+Z9tb9q0ifDwcJo1a0anTp04duwYO3fupGXLlhfGxMfH07Bhw1zHw7mj1C+++CItW7akVq1arFy5Ml+eKxEREZHCrMhfyu3fxv6yg5ijyVccY7PZcHZ2zvP8euVL8XL3+ldc565du5g8eTJt27Zl6NChfPzxxzz88MPAuWu4rlq1ivj4eO69916WLl2Kt7c3b7zxBu+88w6jR4/miSeeYPTo0QAMGjSI+fPn0717d+Bc8R44cCBhYWGMGDHiou1arVaefPJJ5s6dS1BQEDNmzGDEiBFMmTKF7Oxs9u3bd2H6XXfddcXxf29r/fr1LFiwgLFjx7J06dIrft0iIiIixU2xKsdmqVSpEm3btgXgnnvu4YMPPrhQjvv16wfA+vXriYmJuTAuOzubNm3aALBs2TImTpxIeno6Z86coX79+hfK8cMPP8xdd931n2IM50p5dHQ0HTp0AM4V+3LlygFw1113MXPmTB5//HFmzJjBjBkzrjge4I477gCgWbNmxMfHO/Q5EhERESkKilU5vtoRXrixmxzk5tJLUf37sbe394XPO3TowPTp0y8am5mZyWOPPcbGjRupVKkSY8aMueiarzfddBPLli3j2WefxcPD46JlDcOgfv36rF279j+Z+vXrx5133knHjh2xWCzUrFmT7du35zoewN3dHQBnZ2dycnLy+NWLiIiIFB8659gBDh48eKFwTp8+nZtvvvk/Y1q0aMHq1avZs2cPAOnp6ezevftCEQ4MDCQ1NZVZs2ZdtNz9999Ply5duPPOO/9TWGvXrs3JkycvbNtqtbJjxw4AqlevjrOzMxMnTrxw9PpK40VERERE5dgh6taty7Rp02jYsCFnzpzh0Ucf/c+YwMBApk6dyoABA2jYsCGtW7cmNjaW0qVL8+CDD9KgQQN69epFixYt/rPs//73P5o2bcqgQYOw2+0Xpru5uTFr1ixefPFFGjVqROPGjVmzZs2F+f369btwvnFexouIiIiUdMXqtAozVKlShZiYmP9MT0lJ+c95u7feeisbNmz4z9hXX32VV1999T/To6KiLnw+duzYy26/cePGrFix4rLznnvuOR5++OGLThPJbfy/txUYGKhzjkVERKRE0pFjEREREZHzVI5FRERERM5TORYREREROU/lWERERETkPJVjEREREZHzVI5FRERERM5TOS5gU6dO5ejRoxceP/DAA5e9FNy1io+P5/vvv7/h9YiIiIiUZCrHBezScvzll19Sr169G16vyrGIiIjIjVM5dpBvv/2Wli1b0rhxYx5++GFsNhtDhgwhLCyMBg0aMGnSJGbNmsXGjRsZOHAgjRs3JiMjg4iICDZu3AiAj48PL774Is2aNeO2225j/fr1REREUK1aNebNmwecK8G33HILTZs2pWnTphfucDds2DBWrlxJ48aNeffdd7HZbDz//POEh4fTsGFDPvvsM9OeGxERkb+9t+k9lhxYYnYMkVwVqzvkvbH+DWLPxF5xjM1mw9nZOc/z6/jX4cWWL15xnTt37mTGjBmsXr0aV1dXHnvsMSZOnMiRI0eIjo4G4NChQ1SqVIlJkybx1ltv0bx58/+sJy0tjYiICN544w169+7NyJEjWbJkCTExMQwePJgePXoQHBzMkiVL8PDwIC4ujgEDBrBx40YmTJjAW2+9xfz58wH4/PPP8fPzY/ny5bi5udG2bVs6duxI1apVr/i1iIiI5JczmWeYumMqQ8OG0qFKB7PjiFxWsSrHZvn999/ZtGkTLVq0ACAjI4Nbb72Vffv28eSTT9K1a1fatGlz1fW4ubnRuXNnABo0aIC7uzuurq40aNDgwu2crVYrTzzxBFu2bMHZ2Zndu3dfdl2LFy9m27ZtzJw5EycnJ5KSkoiLi1M5FhER0/xx8A9sho2OoR3NjiKSq2JVjq92hBcgJSUFX1/f655/OYZhMHjwYMaPH3/Ret58801+++03PvroI7777ju++eabK67H1dUVi8UCgJOTE+7u7hc+z8nJAeDdd98lJCSErVu3Yrfb8fDwyDXThx9+yE033XTNX4+IiEh+WBy/mEq+lahdprbZUURypXOOHaB9+/bMmjWLEydOAHDmzBkOHjyI3W6nT58+vPLKK2zduhUAX19fUlJSrntbSUlJlCtXDicnJ7755htsNttl19upUyc++eQTrFYrALt37yYtLe26tysiInIjEjMTWX98PR2rdLxwIEikMCpWR47NUq9ePV599VU6duyI3W7H1dWVV199lUGDBmG32wF4+eWXARgyZAiPPPIInp6erF279pq39dhjj9GnTx9+/PFHIiMj8fb2BqBhw4a4uLjQqFEjhgwZwtNPP33hzXsWi4WgoCDmzJnjsK9ZRETkWvxxSKdUSNGgcuwg/fr1o1+/fhcep6SksHnz5oseA/Tp04c+ffpcmB4VFXXh89TU1Aufjxkz5qL1/z2vZs2abNu27cL0v0/lcHV15ffff79omddff53hw4frtAoRETHd4vjFVPSpSF3/umZHEbkinVYhIiIi+SrNlsa6Y+voENpBp1RIoadyLCIiIvlqe8Z2cowcOlXpZHYUkatSORYREZF89VfaX1TwqUC9gBu/I6xIflM5FhERkXyTlJXErsxdukqFFBkqxyIiIpJvog5FYcOmO+JJkVFyrlaxbDwsn0Cu120IHwaRwwsykYiISLG3+MBi/J39CQsMMzuKSJ6UnCPHkcNhTBIpzx6GKjef+xiT9M/HDRTjoUOHEhwcTFjYxT/4Y8aMoUKFCjRu3Ji2bduyYMGCyy7fr18/GjduTOPGjQkNDaVx48bXneVy4uPj/5Ptanx8fK57ew888ACxsbHXvFxUVBTdunW77u0mJiby8ccfX/NyoaGhNGjQgMaNG9OgQQPmzp173RkKkrOz84Xvm8aNGzNhwoRcx86ZM+eifTJ69GiWLl16wxmu9zkXkZIhOTuZNUfX0Ni7sU6pkCKj5Bw5zkdDhgzhiSee4N577/3PvGeeeYbnnnvuirelnjFjxoXPn332Wfz8/PIta0H48ssvb+gugFeSk5ODi8vlv23/LmqDBg265vUuW7aMwMBAdu3aRceOHenZs+eNRs13np6ebNmyJU9j58yZQ/v27WnRogUA48aNc0iGv5/zxx57LM/L/H1XRxEp/pYfWk6OPYcmXk3MjiKSZyXnyHE+ateuHf7+/je8HsMwmDlzJgMGDLjs/IkTJ9KgQQMaNWrEsGHDANiyZQutW7emYcOG9O7dm7NnzwKwadMmGjVqRPv27fnoo48urMNms/H888/TokULGjZsyGeffXbVTM8//zytWrWiQYMGF4q83W7nscceo379+nTr1o0uXbowa9YsACIiIi7cAGXRokU0bdr0QhaA9evXc9NNN9GkSRNuu+02du3adcUMU6dO5c4776R79+507NiR1NRU2rdvzy233HLRkd5hw4axd+9e2rZty/PPPw/Am2++SYsWLWjTps2FuxReSXJyMmXKlLnwuFevXjRr1oz69evz+eefAzB58mSeeeaZC2O++OIL/ve//5GWlkbXrl1p1KgRYWFhF56rTZs2ER4eTrNmzejVqxfHjh27sFyLFi1o1KgRffr0IT09HTj3n62nnnqKm266iWrVql14XvNq2LBh1KtXj4YNG/Lcc8+xZs0a5s2bx6hRo2jcuDF79+5lyJAhF9YbGhrKSy+9RJs2bQgPD2fz5s106tSJ6tWr8+mnnwJc9Tlv3LgxI0eOvPD9EhYWdtH3S1RUFJGRkdx99900aNDgmr4eESm6Fu5fSFnvslRxq2J2FJE8K15HjhcOg+PbrzjE05YDJ2POPfiq6+XnO//raSnbAG7P/c/VVzNp0iS+/vprGjVqxAcffHBR8brUypUrCQkJoWbNmv+Zt3DhQubMmcO6devw8vLizJkzANx77718+OGHhIeHM3r0aMaOHct7773Hfffdx4cffkjTpk0vOko4efJk/Pz82LBhA1lZWbRt25aOHTtStWrVy2b6+eef2bJlC2vWrCErK4sWLVrQrl07Vq9eTXx8PNu3b+fEiRPUrVuXoUOHXrTsyZMnefDBB1mxYgVVq1a9kLlOnTqsWLECFxcX5s2bx0svvcRPP/10xedx7dq1bNu2DX9/f3Jycpg9ezYWi4WsrCxat25Njx49mDBhAtHR0axevRpfX18WL15MXFwc69evJzk5mYEDB7JixQratWv3n/VHRkZiGAb79u1j5syZF6ZPmTIFf39/MjIyaNGiBX369KF///40bNiQiRMn4urqyldffcVnn33GokWLKF++PL/++isASUlJWK1WnnzySebOnUtQUBBTp05lxIgRTJkyhTvuuIMHH3wQgJEjRzJ58mSefPJJAI4dO8aqVauIjY2lR48e9O3b9z+ZMzIyLjoFZ/jw4XTo0IHZs2cTGxuLxWIhMTGR0qVL06NHD9q3b5/rUfVKlSqxdu1aHn/8cYYMGcLq1avJzMykfv36PPLII3h4eFzxOd+yZQspKSkXvl+2bt3KqVOnaNGiBU2bNgXO/acoOjqaqlWr5ttfFkSk8DiZfpI1R9dwX9h9WJJ1SoUUHcWrHBcyjz76KKNGjcJisfDiiy/y7LPPMmXKlFzHT58+PdejxkuXLuW+++7Dy8sLAH9/f5KSkkhMTCQ8PByAwYMHc+edd140PSUlhUGDBrFw4UIAFi9ezLZt2y4cNUxKSiIuLi7Xcrxq1SoGDBiAs7MzISEhhIeHs2HDBlatWsWdd96Jk5MTZcuWJTIy8j/L/vnnn7Rr1+7Cuv8+up6UlMTgwYOJi4vDMIw8/Zm9Q4cOF5Y3DIOXXnqJqKgoXFxcOHLkCAkJCf9ZZvHixSxevJgmTZpgt9tJT08nLi7usuX479Mq9u7dS/v27YmIiMDHx4cPPviA2bNnA3Do0CHi4uJo3bo1t956K/Pnz6du3bpYrVYaNGiAu7s7zz33HC+++CLdunXjlltuITo6mujoaDp0OPcubavVSoUKFQCIjo5m5MiRJCYmkpqaSqdO/1wcv1evXjg5OVGvXr3Lfm1w+dMqcnJy8PDw4IEHHqBr1655Poe7R48eANSvX5/s7Gx8fX3x9fXFw8ODxMREvL298/ScX+77ZfPmzYSEhNCyZctcv89EpPj5dd+v2AwbPar34MBfB8yOI5Jnxasc5+EIb0ZKCr6z+p97cN+vl5+fy7nB1yokJOTC54MHD6Z//3Pbve+++/jrr78oX778hTfp5eTk8PPPP7Np06bLrsswjDy/meFKYw3D4MMPP7yoiF1tXdcyPS85Ro0aRWRkJLNnzyY6OjpPBc7b2/vC59999x0nT55kxYoV+Pv7ExoaSmZm5mW3P3z4cB5++OErnvP9b9WrVyckJISYmBjS09NZunQpa9euxcvLi4iIiAvbeeCBB3j99depU6cO9913HwC1atVi06ZNLFiwgOHDh9OxY0d69+5N/fr1Wbt2LcBFOYYMGcKcOXNo1KgRU6dOJSoq6kIOd3f3i76OvHJxcWH9+vX8/vvv/PDDD0yaNIk//vjjqsv9vT0nJ6eLtu3k5EROTs41Pee5+fc+FJHizTAM5u6dS6OgRlT1q8oBVI6l6NA5x/no73NLAX755ZcLV4z46quv2LJly0VXr1i6dCl16tShYsWKl11Xx44dmTJlyoXzUs+cOYOfnx9lypRh5cqVAHzzzTeEh4dTunRp/Pz8WLVqFXCuTP6tU6dOfPLJJ1itVgB2795NWlparl9Du3btmDFjBjab7UI5atmyJTfffDM//fQTdrudhISEi4rd39q0acPy5cvZv3//hcxw7sjx30dP/50tr5KSkggODsbV1ZVly5Zx4MC5X7q+vr4X/bm+U6dOTJkyhdTUVACOHDnCiRMnrrjuEydOsH//fqpUqUJSUhJlypTBy8uL2NhY/vzzzwvjWrVqxaFDh/j+++8vHO0/evQoXl5e3HPPPTz33HNs3ryZ2rVrc/LkyQvl2Gq1smPHDuBcUS5XrhxWq/W6nofLSU1NJSkpiS5duvDee+9dOLLs6+t74Xm4Hnl9zi/3/dKsWbMb+ppEpOiJOR3DnsQ99KxR+N/cLHKp4nXk2CQDBgwgKiqKU6dOUbFiRcaOHctdd93FCy+8wJYtW7BYLFSsWJHJkyfnuo4ffvgh11MqADp37syWLVto3rw5bm5udOnShddff51p06bxyCOPkJ6eTrVq1fjqq6+AcwV86NChuLu706VLlwvreeCBB4iPj6dp06YYhkFQUBBz5szJdbu9e/dm7dq13HTTTTg7OzNx4kTKli1Lnz59+P333wkLC6NWrVq0atXqP1fZCAoK4vPPP+eOO+7AbrcTHBzMkiVLeOGFFxg8eDDvvPMObdu2zeOz/I+BAwfSvXt3wsPDadq0KXXq1AEgICCAtm3b0qpVK7p27cqbb77Jzp07adOmDXa7nVKlSvHtt98SHBz8n3VGRkbi7OyM1WplwoQJhISE0LlzZz799FMaNmxI7dq1ad269UXL3HXXXWzZsuXCeeTbt2/n+eefx8nJCVdXVz755BPc3NyYNWsWTz31FElJSWRnZ/O///2P+vXr88orr9CqVSuqVKlCgwYNrvk83EvPOe7cuTNPP/00PXv2JDMzE8MwePfddwHo378/999/P59//vk1v8EPrv6ch4WF0b59e9577z3Wrl1Lo0aNsFgsTJw4kZCQEA4fPnzN2xSRomvu3rm4O7vTKTRvf6UUKVQMwygyH82aNTMuFRMTYxiGYSQnJ/9n3uUkJycbxpQu5z5ym3+lZfM4/tLpec3naI7a7uXWk5KSYhiGYZw6dcqoVq2acezYsWve7tXGXev+yG16fuyPrl27GkuXLr2mZfJzfzhiGbP2R0xMjLFs2bKr5ssPjtju9awjr8tcadz1zLvc9LxOKwhFeX9caX5J2h9ZOVlG2+ltjeejnr/u9eT3/shtXnHcH45Yj1n7I7fpl0673ucF2Ghcpm+WnCPHl7tD3ph/HenUHfKuWbdu3UhMTCQ7O5tRo0ZRtmxZsyMViMTERFq2bHnR5elEROSc5YeXk5SVpFMqpMgqOeU4cjhEDs/zG7Pk6i53nnFJULp0aXbv3m12DBGRQmnunrkEewbTulzrqw8WKYSKxRvyjGt4N7+IFC76+RUpPk5lnGLVkVV0r94dZydns+OIXJciX449PDw4ffq0XmBFiiDDMDh9+jQeHh5mRxERB7hwbeMaPcyOInLdivxpFRUrVuTw4cMkJibm6QU2MzPziuOuNP9y83Ibf+n0q203vzhqu9e6nryOd/T+yG16Sd8feV3GjP3h4eFBxYoVL1weTkSKJsMwmLNnDg0DG1LNr5rZcUSuW5Evx66urlStWpWoqCiaNGly1fFXG3el+Zebl9v4S6fnNZ+jOWq717oes/ZHbtNL+v7I6zJm7Q8RKfp2ntnJnsQ9jGo9yuwoIjekyJ9WISIiIub7bud3eLp46trGUuSpHIuIiMgNOZZ6jAX7FtCnZh/83P2uvoBIIaZyLCIiIjdkWsw0AAbXH2xyEpEbp3IsIiIi1+1s5ll+2v0TXat1pax3ybgZlBRvKsciIiJy3b6P/Z5MWyZDw4aaHUXEIUy9WoXFYvEGPgaygSjDML4zM4+IiIjkXbo1ne93fs+tlW6lWmldvk2KB4cfObZYLFMsFssJi8USfcn0zhaLZZfFYtljsViGnZ98BzDLMIwHAV0xXEREpAiZtXsWydnJ3N/gfrOjiDhMfhw5ngpMAr7+e4LFYnEGPgI6AIeBDRaLZR5QEdh+fpgtH7KIiIhIPrDarEyLmUbLsi1pGNTQ7DjmMgww7GC3gWE7/6/9/Of2f33+r+nXwSMjAc7G/2uKBSyWf/61OF3hcy587pyTDlkpuYx3umSdlht4Yi7j7zsaGwZgnPvXUrjO8rXkx22XLRZLKDDfMIyw84/bAGMMw+h0/vHw80MPA2cNw5hvsVh+MAyj/2XW9RDwEEBISEizH3744bLbTE1NxcfH56rZrjbuSvMvNy+38ZdOz2s+R3PUdq91PWbtj9yml/T9kddlzNofec2XHxyx3fzaH1cbp/3huHXk9++s4rg/1qau5fvT3/NY8GPU9ax73eu5kfGpqan4eHvhkpOOS04aLjmpuOSk4mpNxSUnDXvaabycrecfn5vmbMvAYtgwbDk4WyyAHYthw2IYGPYcnCxgMQzAhuV84bVYwGLYzz3G/q/PjXOf4/guVZgYnCvLxt+l+aLP//W1G8a/ngvj/PP49xpyf46i6w8j3rNBgb+mR0ZGbjIMo/ml0wuqHPcFOhuG8cD5x4OAVsCLnDvKnAmsuto5x82bNzc2btx42XlRUVFERERcNdvVxl1p/uXm5Tb+0ul5zedojtruta7HrP2R2/SSvj/yuoxZ+yOv+fKDI7abX/vjauO0Pxy3jvz+nVXc9ofNbqPX3F54ungyo9sMLFc5unhDryEZiXBs67mP49sh7cS5aZmJWFNO4WpLP3c0NleXFLhLeQVA6C1gcSLh5ClCypY/dyTTyQksThw9lkD5lK2Qejz3dfhVgqb3nj/S6gxOzuf+tTid/9wJ4pZA3G+5r6N2V6jbLff5O+fDrl9zn1/rdqjd+fyR6X8dlb3wuR3WfQZn9+e+jtKVocm9559P48IR8fgD8YRWrnxu+rYZkHwk93WUqgAN7+I/R7WxEH/gAKGhVWHLd5B0KPd1VGkL9y0A8vc13WKxXLYcF9Qb8i73U2MYhpEG3FdAGURERMQBvo/9nvjkeN6JeOeqxfiapJ+BY1uodHA2zPwKjm255DSCi7kCVL4J6nQFz9LgUfqif1du2M4t7Ttf9tSAyxWqnVFRhFwybXdUFOUd8Z+Vlg9e2/hLNb77xv+T1PpR4Nrzx0dFEfr3+NteznXc1dZ7YT2Rw/8zz6z/AF5OQZXjw0Clfz2uCBwtoG2LiIiIgxxIPsAHmz8gvGI4t1W+7fpXlHYKjm6BY3+dOyp8dCskHQSgOpw7ilmuMZSuAvuX576equ3gpicuO8vmssfx58xKsVdQ5XgDUNNisVQFjgD9gbsLaNsiIiLiAHbDzujVo3F1dmV0m9FXP2q8bDwsn0AEQNQVxvlXg4rNoMX9UK4Rq/alcnOH7lfNU5iONkrx4fBybLFYpgMRQKDFYjkMvGwYxmSLxfIE8BvgDEwxDGOHo7ctIiIi+ee7nd+x+cRmXrv5NYK9gq882JoB5RpCo7ux7vgF15yUc9MDakK5RlC+8bl/yzY8dyrEv+QcisqH9CJ54/BybBjGgFymLwAWOHp7IiIikv/+fTpF92q5HNXNSITdv0HsL7Dnd7Cmg4cfpwOaUdZ+/Ny5wPdf4U1pIoWAqXfIExERkcLviqdTpByH2PnnrqYQvxLsOeBTFhoNgKxU2D6DsplR/4wf4/fP5+HDLvvmLBEzqRyLiIjIFf3ndIrTe2HnL+dK8eEN5wb5V4c2j0Od7lCh2blLoQH0+VznBkuRonIsIiIi/7VsPBHLJ7BogxfvBPozMCWV7t8MunhMuUYQOfLc9XmD6ujKEFIsqByLiIjIf0UO581UZw4f/oKfjp2kWnbWuZtZVL7pXBmu0/Xc5dZEihmVYxEREbmY3cb631+i17bJ1LRasbu4nztt4v7F4B1odjqRfKVyLCIiIufYrLBtBsl/jKVlygmOOTuTDbjlZMGZvfBm9X/G6s10UkypHIuIiJR01kzY8i3GqvewJB3isJsra+qGUyXocTrc2snsdCIFSuVYRESkpMpOg41fwZoPIfU4u7xK8UFIEP5h/Xi57RhWr1htdkKRAqdyLCIiUtJkJsH6L+DPjyH9NPH+lXm1bDAHA0IZ1WY0t1S8xeyEIqZRORYRESkp0k7Duk9g3eeQlcTx8g15LSSIFZZM7q7zAB80eRIvVy+zU4qYSuVYRESkOFo2HpZPuOysQy7OTKgYygrXROoH1OfbViNoENSggAOKFE4qxyIiIsVR5HAIfxHWfw6/Dccw7MRXackrLmlssKfQMCiMjxo+zC0Vbrn4dtAiJZzKsYiISHGUdBjmPAb7lxPv6csw/1LscDpO08CmfN7oEVqXa61SLHIZKsciIiLFiWHAthnYFzyHNSeTiUHBzPR2JwIvpnX+lKYhTc1OKFKoqRyLiIgUF2mnSZv9IN57fmeLuzsvlw2kaVYWc4+coZo1Bz6J/GesbuIhclkqxyIiIsXAsc1f4bNoOO7ZGXwQEEhWqweZHDaUYK9gs6OJFCkqxyIiIkXY0TO7OTzrXloe3Umcmztr2z3C3W2eJ9Az0OxoIkWSyrGIiEgRlJSVxMLlo7l5/bc0z8lhQ4221Og1hXt9ypodTaRIUzkWEREpQqw2KzNjvoFlrzHgzCnOepbi7J2f0KJ2N7OjiRQLKsciIiJFxKaETXz7x4s8um8LtaxWEuv3IqDHJHD3NTuaSLGhciwiIlLIpdpSeXnVSMps+pqJickYHn5w5+eUrtXJ7GgixY7KsYiISGFz/tbPBjDXx5vpvj4MO3OWJlnZ5ACuTe4FFWORfKFyLCIiUthEDudkqwd4efVoQmIXMe34CVxdvaH3JFwa3gW6s51IvlE5FhERKWQWxS/iqxWjeO7YIVpkZGB19sb58XXgV9HsaCLFnsqxiIhIIZGUlcS0E5Opv20FXycm4+riBf41SMtxp7SKsUiBUDkWEREpBDYnbOaTxU/w7KE4wrKzsQNO2alwZg+lAcb4/TNYt34WyTcqxyIiIiayG3ambv0ca9R4PklMIsfFG/p+hlP93hfOLY6KiiIiIsLcoCIlhMqxiIiISVJsKbz58130jV1GdWsO1rA+bPTrxc1hPcyOJlJiqRyLiIiY4K/Dq8jc9jTPJ50mw8sf467Pca3ZgZyoKLOjiZRoKsciIiIFyDAMoqJGU3v1xzTKySGp4Z2U6fqu7nInUkioHIuIiBSQ7NQEor/vSeTRnRz3LMW6+s/Spvf/mR1LRP7FyewAIiIiJUHi5q9Jf68BDY/uZEOtcIL/t4usMo3NjiUil9CRYxEREUc6f+vnf2viZMHPbhDr5kpi/dtpfecPJoUTkavRkWMRERFHihwOY5LOfQTWwWpxxt2AL8tWweXhVSrGIoWcjhyLiIjkA2PtR1hOxRLj7sYnFZox/q6ZlPEoY3YsEbkKlWMRERFHstuxLR6B858fs8TLk6jASvSp9IKKsUgRoXIsIiLiIBa7FesnrXE9uYvpvj4kOVl49eBuLAf7wvLzg3TrZ5FCTeVYRETEETKTqLd1NK5Ju3jf35/qXT9gQPXugG7/LFKUqByLiIjcqORjZH3dnTJJcYwpW57OPb+idbnWZqcSkeugciwiInIjTu4ie1p3bGknGVa+Cg/3nUkd/zpmpxKR66RyLCIicr0O/on12z4k2zJ4tUYjbg5+QsVYpIjTdY5FRESux8752KZ146iRyav12vFyn9kEugaanUpEbpCOHIuIiFyrDV9iX/Ac0W6uTG3Yhdc7foqXq5fZqUTEAVSORURE8sowMJaOw7LqbZZ7ebKw6Z28Efk2bs5uZicTEQdRORYREckLm5Xase9jSVjGLF9vtrUYwus3j8PFSS+lIsWJfqJFRESuJisVY+YgyiUsY1JpP9LaPMaYli/gZNFbd0SKG5VjERGRK0k9gfFdX+zHtzE20J/gts/yQuPHsVgsZicTkXygciwiIvK3ZeNh+YSLJhlANvBMSBChHrV5oskTpkQTkYKhciwiIvK3yOHnPgA+C8dIiCbV2ZmHgkrTue0IqpysYm4+Ecl3OllKRETkUgkxGAnRnLVA/xB/erQby+D6g81OJSIFQEeORURE/u1UHMbXPUiyGAwqG8zQdq/Rp1Yfs1OJSAFRORYREfnbghcw1n9GipOFe8uG8GBSMr2+HwoMBSC0Sn+IiDA1oojkL5VjERERgMSD2GPnk+bixpCQAO6PfIOeNXpeNCQ+KopQc9KJSAHROcciIlLiuWeewj61GxlpJ7g/OIDBlynGIlIy6MixiIiUbCkJNNw6kqzskzwYEsjAW1WMRUoylWMRESm50k5hn9Yd58wTPFQ2kP7t36RH9R5mpxIRE+m0ChERKZnSz2B83ZOcM3t4NCSA3re+oWIsIirHIiJSAmUmYf+2N7YTMTwR5E/1CoPpXbO32alEpBDQaRUiIlKyZKVgfNsH+7FtPB0cQHjEWCokVDA7lYgUEjpyLCIiJUd2GsZ3d2E/spFng/xp2W4UA+sONDuViBQiKsciIlIyWDMwpg/AOLiWFwP9Cbt5mG4JLSL/oXIsIiLFX04WxoxBsH85IwPLULnN//FgwwfNTiUihZDKsYiIFG82K/x4H5Y9Sxgb4E+plg/zZJMnzU4lIoWUyrGIiBRfthz46QHY9SuvBZSBZoN5scWLWCwWs5OJSCGlq1WIiEjxsWw8EcsnQNTFk9/0L02ykxOvZ7qqGIsUEseSMpi4aBfDb69jdpSLqByLiEjxETmcKEsbItq1g3fqQGoC75fx41BYT96OeBtnJ1ezE4qUeDk2O1PXxPPOkt3Y7Aa3h5XFzexQ/6JyLCIixYthwJJRkJrAZ36l2F63Ix+Fv4mrirGI6TYdOMOI2dHEHk/h1jrBjO1Rn0r+XkRFxZod7QKVYxERKVYqH/wJ9n/DD74+rCgdxBeRH+Du7G52LJES7WxaNlOis1ixaC3l/Dz4bFAzOtYLKZSnOakci4hI8bFxCtX2f8NCX19+9A9iCsF4uXqZnUqkxLLbDWZtPsz4BTtJzsjh4XbVeKp9TbzdC28FLbzJRERErkX0zxjzn2GNhzsfl/Lmq8Px+Nn2wRi/f8aED4PI4eZlFClBdh1PYeSc7WyIP0uL0DL0rJDJPV3qmh3rqlSORUSk6NuzFOPnB9nu6cPoclX4+o4fCfSpYHYqkRIpLSuHD36P48tV+ynl4cLEvg3p27QiK1YsNztanqgci4hI0XZoPcaMe9jn5s7zFSrxQPCTVFAxFilwhmGwKPo4437ZwdGkTPq3qMSLnetQxrswXYvi6lSORUSk6EqIwfiuL8ed4PFyZZnY6TPO7jhrdiqREufQmXTe25zF1pObqFPWlw8GNKF5qL/Zsa6LyrGIiBRNZ/ZjfNOLRFsWD5QLYtRtH9IoqBFRl94BRETyTXaOnS9W7uPDP+Iw7HZGdq3L4JtCcXUuujdhVjkWEZGiJyUB45vepGee5f6QAJ6MfIu2FdqanUqkRFm79zSj5kaz50Qqt4eVpUNgEnfcUs3sWDdM5VhERIqWjESMb+8gO/kwDwX7c9ctY+hctbPZqURKjFOpWbz+605+/usIlfw9+WpICyLrBBMVFWV2NIdQORYRkaIjOx2+74f9xE6eDPGnbav/o3+d/manEikR7HaD79cfZOKiWDKsNp6IrMETt9bAw9XZ7GgOpXIsIiJFg80KPw7GOLSOF4IDqNjoXh5t9KjZqURKhOgjSYyYE83WQ4ncVD2AV3qFUT3Ix+xY+ULlWERECj+7HeY8CnGLGRvgj71uD0a0GlEobz0rUpykZFr5bmcWv/+2Cn9vd97v35gejcoX6589lWMRESncDAMWvgDbf+QDf38O1Izg03YTcHYqXn/KFSlMDMNg/rZjvDI/hpMpOQxqU4VnO9bGz9PV7Gj5TuVYREQKt6gJsOELvi1dhhVVmvLVrR/g7uxudiqRYmv/qTRGz41mZdwpGlTw45EwC0N7hpkdq8CoHIuISOH156ewfAIL/Pz5pkJNvu3wKb5uvmanEimWMq02PonayyfL9+Lu7MS4nvUZ2KoKK4vIbZ8dReVYREQKh2XjiVg+gUvv4bHGw52JpTz4yq8ZQV5BpkQTKe5W7D7J6LnRxJ9Op0ej8ozsWpfgUh5mxzKFyrGIiBQOkcOJsrQhIiICPmqDcTKGaF9/XggO4OPOU6ga1NDshCLFTkJyJuPmx/DrtmNUC/Tm2/tbcXPNQLNjmUrlWERECpeEGIxTsRx0c+fhAF8mRL5DQxVjEYfKsdn5eu0B3lmym2ybnf91qMXD4dVwd9EbXVWORUSk0HCxJmNMf4oUJwtDQwJ4vu1Y2lVsZ3YskWJlb6KNiZNWE3MsmfBaQYzrWZ8qAd5mxyo0VI5FRKRwsFmpv+NNbMmHeTQkkLucAuhds7fZqUSKjaR0K2/8Fsv0dZmElIKPBzbl9rCyxfqaxddD5VhERAqHKZ0ok7iNEYH+1MrO5qFj22GM3z/zw4dB5HDz8okUUYZh8PPmI7y+YCeJGVY6VnHh7aHh+LirBl6OnhURETHfpmlwZBPTSvmSXLcb70a+i8VJL1EiNyouIYWRc6JZt/8MTSqX5pteDTixe7OK8RXomREREXMdWIv91/+xztOLn8s2Znq7N3BRMRa5IRnZNj74I44vVuzD292F8Xc0oF/zSjg5WTix2+x0hZt++4iIiHkSD2GbcTdHnZ14r2pDHgh4GC9XL7NTiRRpS2MSeHneDo4kZtC3WUWG316HAB/dVTKvVI5FRMQc2enkTO9HVmYSL4XW5K3OX7J3816zU4kUWUcSMxgzbwdLYhKoFeLDzIfb0LKqv9mxihyVYxERKXiGQc6cR3BK2MFL5crzwu1fUqlUJfaicixyraw2O5NX7ef9pXEADLu9DvffXBVXZyeTkxVNKsciIlLgbCvexCVmLu/6l6F3l09oENTA7EgiRdL6/WcYOWc7uxNS6VAvhJe716NiGZ2adCNUjkVEpEAZsb/ivOw15nt7Ub7DBCIqRZgdSaTIOZ2axfiFsczadJgKpT358t7m3FYvxOxYxYLKsYiIFJwTO7HOuo/dbm7sC3+Gp+r2NzuRSJFitxvM2HiINxbFkpqZw6MR1Xny1hp4uanSOYqeSRERKRjpZ0j7ugfphpW5zQcwvMVzZicSKVIOJtvo++kaNh9MpGVVf17tFUatEF+zYxU7KsciIpL/bDkkf9cHj9QTfFo/ghfbv4eTRW8WEsmL1Kwc3l2ym6/WZlLGy87bdzbijqYVdNvnfKJyLCIi+S7plyfwO7KZ9yrV5qkeX+Pm7GZ2JJFCzzAMFkUfZ+wvMSSkZBJe0YX37guntJd+fvKTyrGIiOSrlD8/xm/LdGb6B9H3rp/xc/czO5JIoXfwdDqj50UTtesk9cqV4uN7mpK8b6uKcQFQORYRkXyTuS8Kz99e4k8vL+r3/4mKvhXNjiRSqGXl2Ph8+T4mLduDq7MTo7vV4942VXBxdiJqn9npSgaVYxERyRe2swfInt6PBGdncu74gvrBjcyOJFKordlzipFzo9l3Mo2uDcsxqms9yvp5mB2rxFE5FhGRG7dsPCyfcNGkk87O+NjtbPf0pNuh7VCjm0nhRAq3EymZvPbrTuZuOUqVAC+mDW1JeK0gs2OVWCrHIiJy4yKHn/sAmNKF+FM7qJyeyM/N76Jvty/MzSZSSNnsBt+tO8Cbv+0iy2rn6fY1eTSiOh6uzmZHK9FUjkVExKH2Je2jWnoiv1RtRu8un5odR6RQ2nY4kZFzotl2OImbawQyrmd9qgX5mB1LUDkWEREHOrz6HaolHWOFty+33T0fZycdARP5t6QMK28v3sU3fx4gyMedDwc0oVvDcrpmcSGiciwiIg5xKnYewUvHsdXDg3oB9fB09TI7kkihYRgG87Ye5ZX5OzmTlsXgNqH8r2MtSnm4mh1NLqFyLCIiNyz1l//DbfNUjjk745djJfDgOhjzr+sZhw/755xkkRJm78lURs+NZvWe0zSqVJqp97UgrIKu911YqRyLiMgNsaYeJ23Hj7hZLCT2nUyjOr3MjiRSKGRabXy0bA+fLd+Hh6sTr/YKY0DLyjg76RSKwkzlWERErpthzeDol5GUzUrlz46jCFcxFgFg2a4TvDx3BwfPpNO7SQVe6lKXIF93s2NJHqgci4jI9bHb2TftdqonHmVh837c3uY5sxOJmO5YUgbjfolhYfRxqgd58/2DrbipeqDZseQaqByLiMh12Tvnfqof/osF1Vpye9fPzI4jYqocm52pa+J5d8lucuwGz3eqzYO3VMPNxcnsaHKNVI5FROSaHVwxnurbfmZZUGXa3/2LLkMlJdqmA2cYMTua2OMp3FonmLE96lPJX1drKapMLccWi6UX0BUIBj4yDGOxmXlEROTqTu6YRfk/JvCXjx+NhizF3cXD7Egipjibls2EhbHM2HiIcn4efDaoGR3rheg/i0XcdZdji8UyBegGnDAMI+xf0zsD7wPOwJeGYUzIbR2GYcwB5lgsljLAW4DKsYhIIZZ6ZCOePz3EQTd3ytw7H3/vELMjiRQ4u2Ewc+Mhxi/YSXJmDg+1q8bT7Wvi7a4/yBcHN7IXpwKTgK//nmCxWJyBj4AOwGFgg8Vimce5ojz+kuWHGoZx4vznI88vJyIihZQ1+QiZX/cACyT3nUzj4IZmRxIpcLuOpzBhfSa7z26jeZUyvNo7jDplS5kdSxzIYhjG9S9ssYQC8/8+cmyxWNoAYwzD6HT+8XAAwzAuLcZ/L28BJgBLDMNYmsuYh4CHAEJCQpr98MMPl82SmpqKj8/V70l+tXFXmn+5ebmNv3R6XvM5mqO2e63rMWt/5Da9pO+PvC5j1v7Ia7784Ijt5tf+uNq4gtwflpxMKm96lLKZZ5lR515CQ+64avbrUZT3x5Xml+Sfj+tZT2F6Tf97WmaOwdy9Vn6Lt+LpbNCvjjs3V3DBqQBPoShp+yO36Y56TY+MjNxkGEbz/8wwDOO6P4BQIPpfj/ty7lSKvx8PAiZdYfmngE3Ap8AjV9tes2bNjNwsW7Ys13nXMu5K8y83L7fxl07Paz5Hc9R2r3U9Zu2P3KaX9P2R12XM2h952XZ+ccR282t/XG1cge0Pm83Y//kthu3lUsYv8x/OdZuOUJT3x5Xml+Sfj+tZT2F6Tf/jjz+MRdHHjDavLzWqvDjfeHHWVuOX3/7IUz5HK2n7I7fpjnpNBzYal+mbjj455nL/fcr10LRhGB8AHzg4g4iIONCBn+8j9MhW5tZoTfcuH5sdR6TAHDqTznubs9h6chN1yvrywYAmNA/1Jyoqyuxoko8cXY4PA5X+9bgicNTB2xARkQJydPlrVImew5LgKnTqNwcni67ZKsVfdo6dL1bu48M/4jDsdkZ0qcuQtqG4Ouv7vyRwdDneANS0WCxVgSNAf+BuB29DREQKwJnomYQsm8g6n9I0GbwYD1dPsyOJ5Lu1e08zam40e06k0rl+WToEJtGnXTWzY0kBupFLuU0HIoBAi8VyGHjZMIzJFovlCeA3zl2hYophGDscklRERPLPsvGw/J8rb7YCDIuFva6uBGSmErj+K4gcbl4+kXx2KjWLz7dlsWbRn1Ty9+SrIS2IrBOsUyhKoOsux4ZhDMhl+gJgwXUnEhGRghc5/EL5tX3Rnozjf5EDJPWdTIvaPc3NJpKP7HaD79cfZOKiWNKycngisgaPR9bA083Z7GhiEl2tWkRE/pGVysmT0ZSy21nZcSSdVIylGIs+ksSIOdFsPZRIm2oBdC+fzt2dapsdS0ymM8tFROQcu40jX3chKDuTuaXL0qnNc2YnEskXKZlWvtuZRY9JqzhyNp33+jXm+wdbUd5HtUh05FhERM47+vNQKhzZykz/IDra/M2OI+JwhmEwf9sxXpkfw8mUHO5pXYXnOtXGz9PV7GhSiKgci4gIp5aPp3z0HOYHVaKrVyWsiclmRxJxqP2n0hg9N5qVcadoUMGPR8IsDO0ZZnYsKYRUjkVESjjPkysps+MtVnt40PTMEbxPHjo3Y4zfP4PCh+lqFVIkZVptfBK1l0+W78Xd2YmxPepzT+sqrFyx3OxoUkipHIuIlGDWI5tpuPNd4tzd8Rs0l/IVWgMQFRVFRESEueFEblD0qRzGvLeC+NPp9GhUnpFd6xJcysPsWFLIqRyLiJRQRtIR0r/uRoYFjvV8j8jzxVikqEtIzmTc/Bh+3ZZFtUBvvr2/FTfXDDQ7lhQRKsciIiVRViqnp3TAMzudGbX68nQ93cxUir4cm52v1x7gnSW7ybbZ6V3DlQlDbsHdRdcslrxTORYRKWnsNk5824OApCNMa3g7DcsMNDuRyA376+BZRs6JZsfRZMJrBTGuZ332b9+gYizXTOVYRKSEOTX3YYIPbWJqlTAG9pzG2pVrzY4kct2S0q288Vss09cfJNjXnY8HNuX2sLJYLBb2mx1OiiSVYxGREqTMwR8J3PcjPweUo3v/ebg7u5sdSeS6GIbB6iNWnn07isQMK0PbVuWZDrXwcVe1kRuj7yARkRIiM2YeYfu+ZYW3Dw3unkOAZ4DZkUSuS1xCCiPnRLNufzZNKpfmm14NqFe+lNmxpJhQORYRKQHsx7ZimXUfu9zccO77FTUD6pgdSeSaZWTb+OCPOL5YsQ9vdxeG1Hdj9MCbcHKymB1NihGVYxGR4i75KGnTupJmMVhYazDPVu1odiKRa/b7zgRenreDw2cz6NusIsNvr8P2jWtVjMXhVI5FRIqzrFQSv+qMa1Yq81oPoqlbV7MTiVyTI4kZjJ23g8UxCdQM9mHGQ61pVU2nBEn+UTkWESmu7DYSv++D79kDTKp7M491eIfVK1abnUokT6w2O1NW7ee9pXEADLu9DvffXBVXZyeTk0lxp3IsIlJMpfzyJKUP/MknFWowpNf3uDq5mh1JJE92n7Ux/oNV7EpIoUO9EF7uXo+KZbzMjiUlhMqxiEgxFHxoNr57v2NGmQC69PsZP3c/syOJXNXp1CwmLIzlx02ZVCht4ct7m3NbvRCzY0kJo3IsIlLULRsPyydceGgD6gBRnh5UTU+hyqbvIXK4afFErsZuN5i58RATFsWSmplDl6quvHVfO7zcVFOk4Om7TkSkqIsc/k/5/Swc2/Ft7HF1JrH7u0TUu9vcbCJXEXM0mZFztrP5YCItq/rzaq8wju7cpGIsptF3nohIcZF0hPQTO0h2svB99V68qmIshVhqVg7vLtnN1DXx+Hm68vadjbijaQUsFgtHd5qdTkoylWMRkeIgM5m0ad0w7DlMLleZW4NVjKVwMgyDRdHHGftLDMeTMxnQsjIvdq5NaS83s6OJACrHIiJFny2H9B/6435mH6+GlOM51wpstOhyV1L4HDydzuh50UTtOkndcqX4+J6mNK1cxuxYIhdRORYRKcoMg6wvIvE6vo2J/qW5//QJfHKOEXGgJ0SdHxM+TG/IE1NZ7QYf/h7HpGV7cHGyMKpbPQa3qYKLrlkshZDKsYhIEWZb/S7ux7cxpXRp2vf7mUohzQCIiooiIiLC3HAiwJo9pxi1OoPjabvp2qAco7rVo6yfh9mxRHKlciwiUkQFnViNc8xEFnp74d/1XZqdL8YihcGJlExe+3Unc7ccJdjLwtT7WhBRO9jsWCJXpXIsIlIUHVxH7Z1v85e7G7vbPcPTNe8wO5EIADa7wXfrDvDmb7vIstp5qn1NwpyOqBhLkaFyLCJS1JzZh/X7vhx1tvBDk5683uJZsxOJALDtcCIj50Sz7XASN9cIZFzP+lQL8iEq6qjZ0UTyTOVYRKQoST9D9je9SM9O4+XKYXzU/n2cnZzNTiUlXFKGlbcX7+KbPw8Q6OPOBwOa0L1hOSwWi9nRRK6ZyrGISFGRk0XO9H5YEg8ysnJ1uld8Gm9Xb7NTSQlmGAbzth7llfk7OZOWxeA2ofyvYy1KebiaHU3kuqkci4gUBYaBfc6juBxaz7DgYO7v+iVJMUlmp5ISbO/JVEbPjWb1ntM0qujHV0Na0KCin9mxRG6YyrGISFGw7DWcon/ivTJ+tOn4Fk2CmxAVE2V2KimBMq02Plq2h8+W78Pd1YlXeoVxd8vKODvpFAopHlSORUQKu83fwIo3+cnHG3vbp+lZo6fZiaSEWrbrBC/P3cHBM+n0blKBl7rUJcjX3exYIg6lciwiUoiVObMF+/JxrPP0YEWj3rzT9P/MjiQl0LGkDMb9EsPC6ONUD/Lm+wdbcVP1QLNjieQLlWMRkcIqIYa6O8az39WFj2q14rOIiboyhRQom93gy5X7eHfJbnLsBs93qs2Dt1TDzUW3fZbiS+VYRKQwSjmO/bu+JGNjWOWavNfhE12ZQgrUpgNnGbM2k0MpO4msHcS4nmFU8vcyO5ZIvlM5FhEpbLLTsH9/F9mpCTxRNpjhHT6igk8Fs1NJCXE2LZs3FsXyw4ZD+HtY+PSeZnSqH6JrFkuJoXIsImKmZeNh+YTLzno2JIjbXGvTNKRpAYeSksgwDH7cdJgJC2NJyrDyULtqNHU7TuewsmZHEylQKsciImaKHH7uA+CrrnBmL6QcY3xAGao2f4Qaac3NzSclwq7jKYycs50N8WdpXqUMr/YOo07ZUkRFJZgdTaTAqRyLiBQWKUch5Rjf+JXiSN0ufNjsGVauWGl2KinG0rNzeH9pHJNX7cfXw4WJfRrSt1lFnHTNYinBVI5FRAqD/Ssxzuxjtacns0Ob8nU7XZlC8tfiHccZM28HR5My6de8Ei/eXgd/bzezY4mYTuVYRMRsiYewz7yXI66uvBIUxJe3TcLHzcfsVFJMHTqTzthfdrB05wnqlPXlgwFNaB7qb3YskUJD5VhExExLx2Gsepssi4Uny4fw6okEKr0ddmF2aJX+EBFhXj4pNrJz7Hyxch8f/hGHk8XCiC51GdI2FFdnXbNY5N9UjkVEzGIYkHwYgOeCAxkY/iotat150ZD4qChCTYgmxcvavacZNTeaPSdS6Vy/LKO716N8aU+zY4kUSirHIiJm+fNj2DaDSaX9qNj0fu68pBiL3KhTqVm8/utOfv7rCJX8PflqSAsi6wSbHUukUFM5FhExQZkzWzC2j+UPby+i63bioxbPmx1JihG73WD6hoO8sTCWDKuNxyOr80RkTTzd9CZPkatRORYRKWhn46kTM5H9rm58VrUxX0S8hYuTfh2LY0QfSWLEnGi2HkqkTbUAXulVnxrBvmbHEiky9NtYRKQgZadhmz6AbHsmL1aqypsdPsHP3c/sVFIMpGRaeXvxbr5eG4+/txvv9WtMz8blddtnkWukciwiUlAMA2Pu41hO7OSFkGCe6fAhoX6hZqeSIs4wDH7dfoxxv8RwMjWLga0q83zHOvh5uZodTaRIUjkWESkoq9/DsmM275UpTdkKA7mp/E1mJ5IiLv5UGqPmRrMy7hRhFUrx+b3NaVyptNmxRIo0lWMRkYIQtxRj6Vh+8/YiucV9tMtqZ3YiKcIyrTY+Xb6Xj6P24u7sxJju9RjUJhRn3fZZ5IapHIuI5LfTe8mZNZh9bq7Mrncbk1qNYPXK1WankiJqZdxJRs2JJv50Oj0alWdk17oEl/IwO5ZIsaFyLCKSn7JSsE7vR3pOBq/VaMh77T/A1Vnngsq1S0jO5JX5Mczfdoyqgd58e38rbq4ZaHYskWJH5VhEJL/Y7dh+fgjnU3G8VKESozp/SRmPMmankiImx2ZnSbyVJ5YtJ9tm55nbavFweDU8XHXNYpH8oHIsIpJPjJVv4bxrARP9y3BX54+oUaaG2ZGkiNlyKJERs7ez42g27WoFMa5HfUIDvc2OJVKsqRyLiOSHXQth2ev84u1FYOQowiuFm51IipCkdCsTf4vl+/UHCfZ157HG7jzfr4WuWSxSAFSORUQc7eRucmYNZbebCxtaDGJs2FCzE0kRYRgGq49Yee6dKM6kZXPfTVV5pkNNNv25WsVYpICoHIuIOFJmElnf9yXNnsWn9SN485ZXVGokT/acSGHknGj+3JdNk8qlmTa0JfXL6+6JIgVN5VhE5EYsG0/E8gkQde5hNud+sb4SFMCoHctwL/MORA43MaAUdhnZNj78I44vVu7Dy82FIfXdGD3wJpx0zWIRU6gci4jciMjhRFnaEBERge3d+rglHWZiYBAP9J9LUEB9s9NJIbflRA4j313O4bMZ9GlakeFd6hC9ca2KsYiJVI5FRBzAiP0V56TDzPbxpmHXD6mvYixXcCQxg7HzdrA4JouawT7MeKg1raoFmB1LRFA5FhG5YR4Zx7D+9Ax73Fw57l+FR6vebnYkKaSsNjtTVu3nvaVxANxZy5XX7r0FNxcnk5OJyN9UjkVEboQ1gxrbx5Jhy2JWuSqMtOgmH3J5G+LPMHJ2NLsSUritbghjetRjz9b1KsYihYzKsYjIDUj5IoLA9GO85l+a547G42TshzH/usJA+DC9Ia+EO5OWzeTtWaxctJYKpT354t7mdKgXAsAek7OJyH+pHIuIXKf09Z/heyKWr8oEct/QlXj5lDc7khQidrvBj5sOMX5hLCkZOTwSXp2n2tfAy00vvSKFmX5CRUSuQ86RzbguHMafnp4YtYZRXsVY/mXnsWRGzolm04GztAz1p2eFDAbeXsfsWCKSByrHIiLXKuMsqd/2JtPJwqkuE6h2OtTsRFJIZOQYvDo/hq/WxOPn6cpbdzaiT9MKLF++3OxoIpJHKsciItfCbufYtz0JzEjklzaDGdRgCFFRUWanEpMZhsGi6OO8tDKDs1n7GdCyMi92rk1pLzezo4nINVI5FhG5Bkd+e54KR7YyvWoTBnR4x+w4UggcPJ3Oy/OiWbbrJJV8nZh8fxuaVtZVS0SKKpVjEZE8OrXjJ8qu+5LlpYPo0m8OLk76FVqSZeXY+GLFPj78Yw8uThZGdatHaHa8irFIEaff7CIieZBxei+usx/moJs7VQbOxc+jtNmRxERr9pxi5Nxo9p1Mo2uDcozqVo+yfh5ERR0wO5qI3CCVYxGRq7DnZHJ8WidCbDmc7fUJTYN0a+iSKjHLzv/98BdzthylSoAXU+9rQUTtYLNjiYgDqRyLiFzF9u970yj5JCtaD6Fd2ACz44gJbHaD79YdYPzKDGxGFk+1r8ljEdXxcHU2O5qIOJjKsYjIFWxZ9jKN961hTaVG3NLpPbPjiAm2H05ixJztbDucRL0AJyYNuYVqQT5mxxKRfKJyLCKSi71xC6m54n3ifMrQfNACLBaL2ZGkACVnWnn7t1188+cBAnzceb9/Y0qd3a1iLFLMqRyLiFzGqaQDOM+6j2wnZwIG/YKbmwpRSWEYBvO2HuXVX3dyKjWLe1tX4dlOtSnl4UpUVJzZ8UQkn6kci4hcIjsni93TbqdVVgaHe31IlZAGZkeSArL3ZCqj50azes9pGlb0Y8rgFjSo6Gd2LBEpQCrHIiL/YhgGv826k+5njrC7aX9qNb7X7EhSALJtBu8s3sWny/fh7urEKz3rc3erKjg76VQakZJG5VhE5F8WrhxH59jl7A+pTa1un5gdRwpA1K4TjFiVwcmMPfRqXJ6XutYl2NfD7FgiYhKVYxGR89btWUDT5e+T7OFDlcGLwMnJ7EiSj44nZTJu/g4WbD9OWW8L3z/QiptqBJodS0RMpnIsIiXXsvFELJ8AUbDfxRmLiwv+Nhs2WypOE6tC+DCIHG52SnGwHJudqWvieXfJbnLsBs91rEVtDqsYiwigciwiJVnkcKIsbWh6U1PWfdSA/kmJnO04jjI3PW12Msknmw6cZeScaHYeSyaydhBje4RROcCLqKgjZkcTkUJC5VhESjS7Yeeb2QN5PCmRU94BBLZ5yuxIkg8S07N5Y1Es09cfopyfB5/e05RO9cvq2tUi8h8qxyJSoq0+/jVPx63krJsngf61QGWpWDEMg1mbDjN+YSxJGVYevKUq/3dbLbzd9fInIpen3w4iUmL9svMH+u+bj4uzB6WC6oOTs9mRxIF2J6QwcnY06+PP0KxKGV7tFUbdcqXMjiUihZzKsYiUSFsS/sJt/jNUt1oxsMKRjedmjPnXDR/0hrwiKSvHYPzCnUxeuR8fDxfe6NOAO5tVwknXLBaRPFA5FpES53jacVb/NJDH09LZGdqfukM+MzuSOMjiHcd5aVUGpzP3cVfzigy7vS7+3m5mxxKRIkTlWERKlIycDD6bO5ARJ46QWqM9CRX6U9fsUHLDDp1JZ+wvO1i68wQVfSz8+EgbWoT6mx1LRIoglWMRKTEMw+Dt3//Hk3s2k+VXEZ87p8HaTWbHkhuQnWPny1X7+OD3OJwsFl7qUodqOQdVjEXkuqkci0iJMWXLp/TYPAsfJ1fc7pkN7r5mR5Ib8Oe+04yaE03ciVQ61Q/h5e71KV/ak6ioQ2ZHE5EiTOVYREqEZQeXUeqPV2mYlY1x1zcQVMvsSHKdTqVm8fqCnfy8+QgVy3gyZUhzbq0TYnYsESkmVI5FpNjbc3YPa+Y/woiUVHJuegqXej3MjiTXwW43mL7hIBMX7SI9O4fHI6vzRGRNPN10CT4RcRyVYxEp1hIzE/lw/hDePJlAVpW2uN82xuxIch2ijyQxck40Ww4l0rqaP6/2CqNGsE6LERHHUzkWkWLLarcyZunjDI/fCT4huPf7Vjf6KGJSMq28s2Q309bE4+/txrv9GtGrcQXd9llE8o3KsYgUW2+te4MB0UsIwoLzgBngpSsYFBWGYfDr9mO8Mj+GEylZDGxVmec71sHPy9XsaCJSzKkci0ix9OPuHyn756e0ysyCXp9A+cZmR5I8ij+Vxuh5O1ix+yRhFUrx2aDmNK5U2uxYIlJCqByLSLGz8fhGNix9iYlJKdib349T47vNjiR5kGm1MWdPNguWrsDN2YmXu9fj3jahOOu2zyJSgFSORaRYOZp6lA9+e4zPTp0ip0IzXDpPMDuS5MHKuJOMnruD/aesdG9UnlFd6xJcysPsWCJSAqkci0ixkW5N58Ulj/La4f24eZTBud934OJmdiy5goTkTF6ZH8P8bceoGujNc809eKJvE7NjiUgJpnIsIsWC3bAzatUIhsato2KODad7voVS5cyOJbmw2Q2+XhvP24t3k22z88xttXg4vBp/rl5pdjQRKeFUjkWkWPhs62eEbv2JyPQMuH0iVLnJ7EiSi62HEhkxZzvRR5JpVyuIcT3qExrobXYsERFA5VhEiqpl42H5ufOJl3h5ss3Xh48SkzAAy8IXIP0MRA43N6NcJCndypuLY/lu3UGCfd356O6mdGlQVtcsFpFCReVYRIqmyOEQOZxdZ3bx0U+9+O7YcQipj+X+peDmZXY6+RfDMJiz5Qiv/bqTM2nZ3HdTVZ7pUBNfD12zWEQKH5VjESmyTmecZvTiR5iUcAJPLDj1+07FuJDZcyKVUXOiWbvvNI0rlWba0JbUL+9ndiwRkVypHItIkWS1WRmx9EnG7dtBeZsdp+Aw8K9qdiw5LyPbxqRlcXy+Yh+ers683rsB/VtUwknXLBaRQk7lWESKHMMwmLhmDA9GL6VmTg5OQXXBo5TZseS8P2ITGD13B4fPZtCnaUWGd6lDoI+72bFERPJE5VhEipwZO7/jljVf0jQrCwvAiR3nZoz515/rw4fpDXkF7GhiBmN/2cFvOxKoEezDDw+1pnW1ALNjiYhcE5VjESlS1h1di9+vL9AuIxN7t3exNB9qdqQSz2qz89Xq/by3NA67YfBi5zrcf3NV3FyczI4mInLNVI5FpMg4lHyQIzPv5o60NLIiX8Jdxdh0G+PPMGJ2NLsSUritbghjetSjYhm9KVJEii6VYxEpEtKsaaz9rjt3JZ4hufl9lAp/0exIJdqZtGwmLNzJzI2HqVDak88HNaNj/bJmxxIRuWEqxyJS6NkNO4un9+CuhHgS6nQmpOu7Zkcqsex2gx83HWL8wlhSM3N4JLw6T7WvgZebXk5EpHjQbzMRKfT+mDuU3vs2cqBiE6rc9T3ojmqmiD2ezIjZ0Ww6cJaWof682juMWiG+ZscSEXEolWMRKdQ2Lx9H5JbZ7AmoTPXBi8DJ2exIJU5aVg7vLd3NlNXx+Hm68tadjejTtIJu+ywixZLp5dhisXgDK4CXDcOYb3YeESk8Dmz5mrBl77DfpwyVH1iOxdXD7EglimEY/LbjOGN/ieFYUiYDWlbmxc61Ke3lZnY0EZF8c93l2GKxTAG6AScMwwj71/TOwPuAM/ClYRgTrrKqF4GZ15tDRIqnxL2/EzzvaY64e1Bm6FLcPP3NjlSinEy3M3TqBpbtOkndcqWYdHdTmlUpY3YsEZF8dyNHjqcCk4Cv/55gsVicgY+ADsBhYIPFYpnHuaI8/pLlhwINgRhAh4NE5ILs49txmd6P007OWAfOJMC/htmRSoysHBtfrNjH+6sycHPJZmTXugy5KRQXZ12zWERKBothGNe/sMUSCsz/+8ixxWJpA4wxDKPT+cfDAQzDuLQY/738a4A3UA/IAHobhmG/ZMxDwEMAISEhzX744YfLZklNTcXHx+eqma827krzLzcvt/GXTs9rPkdz1HavdT1m7Y/cppf0/ZHXZczaH/+e5p5xnDqb/g+rkc28eo9RI+C2K2a+UY7YJ/m1P642ztH7Y+dpG9NisjieZtAkwODeBl6U8SjYUlyU98eV5jvq56OglbTXEO2PGxtf1F7TIyMjNxmG0fw/MwzDuO4PIBSI/tfjvpw7leLvx4OASXlYzxCg29XGNWvWzMjNsmXLcp13LeOuNP9y83Ibf+n0vOZzNEdt91rXY9b+yG16Sd8feV3GrP1xYVrycSPpzepG4tjSxjfLXrpiFkdxxD7Jr/1xtXGO2h9zFv1hPD19s1HlxfnGLW/8YSyLTSjSPyNm7Y8rzXfIz4cJStpriPbHjY0vaq/pwEbjMn3T0W/Iu9xbl696aNowjKkOziEiRYyLNZW0rzrhmnaKjxt15pnwV8yOVOzZ7AbfrzvA6yvTsRmZPHVrDR6LrIGHqzNRx2LMjiciYgpHl+PDQKV/Pa4IHHXwNkSkOFg2Hpb/837dFoAT8FpAGZ7buggnvzcgcrhp8Yq77YeTGDlnO1sPJ1EvwIlJQ26hWlDB/5lYRKSwcXQ53gDUtFgsVYEjQH/gbgdvQ0SKg8jh5z5sVnLerIFLZiIvl6/Mw/0X4FOq0tWXl+uSbjV4eW403/x5gAAfd97v35hSZ3erGIuInHcjl3KbDkQAgRaL5TDnrlM82WKxPAH8xrkrVEwxDGOHQ5KKSLFkLB6JS2YiYwP86db9CyqpGOcLwzCYt/Uoo1dlkJJ9gEGtq/Bsp9qU8nAlKirO7HgiIoXGdZdjwzAG5DJ9AbDguhOJSMmxfRaWdZ/yTSlfKjoH0rpca7MTFUv7TqYyeu4OVu05RdVSTnz7YFsaVPQzO5aISKFk+h3yRKSEOhFLztzH2Obuzv4yFXgyUbeFdrRMq42Pl+3h0+X7cHd14pWe9amQuV/FWETkClSORaTAOeekk/VVJ1LtVqb5l+GtA7G4Aoz5V2kLH6Y35N2AbSdzePm9FRw4nU6vxuV5qWtdgn09iIqKNzuaiEihpnIsIgXLMKgW+y4uGYm8HlqH0f0W4OoZQFRUFBEREWanK/KOJ2XyyvwYft2eRbUgb75/oBU31Qg0O5aISJGhciwiBSpnzYdUOLWe9wMCeaD7VAI8A8yOVCzk2OxMXRPPu0t2k2M3uKOmK+MH34K7i05XERG5FirHIlJgjPjVWJaO5ncvT2p3m0TdgLpmRyoWNh04y8g50ew8lkxE7SDG9Qhj3/b1KsYiItdB5VhECkZKAhk/DOCEszPLqt/Fq1VvNztRkZeabTD8521MX3+IsqU8+GRgUzqHlcVisbDP7HAiIkWUyrGI5D9bDsnf98U1K5npTbtzq08vsxMVaYZh8NPmI4xdmU66LYMHbq7K/3WohY+7fqWLiNwo/SYVkXyXvPA5Sh3bxntV6vFU50/ZsHqD2ZGKrN0JKYycHc36+DPUKO3Eh4PbUrdcKbNjiYgUGyrHIpKvSp1YTqmYr/i5tD99+szE29Xb7EhFUnp2Du//Hsfklfvx8XDhjT4NCErdq2IsIuJgKscikm/sp3ZTJ/YDtru7U6HvNN0a+jot3nGcsb/EcCQxgzubVWR4l7r4e7sRFaUzi0VEHE3lWETyR3YaZ6Z1xRk7ezqOoXfFdmYnKnIOn03nvU2ZbDm5idohvvz4SBtahPqbHUtEpFhTORYRxzMMjk6/k7IpJ3g/NJz/a/qE2YmKlOwcO5NX7ef933djt9sZfnsdht5cFVdnJ7OjiYgUeyrHIuJwx6Jepfz+1cyqUIewKk9isVjMjlRk/LnvNKPmRBN3IpVO9UPoGJhMn/DqZscSESkxdBhCRBwqcc8SAle8zZ8+fkQM/AVXi6vZkYqE06lZPDtzK/0//5MMq43Jg5vz2aDmBHjq17SISEHSkWMRcRhr8jFsM+/hhLMLpQfMJNArGIgxO1ahZrcb/LDhEG8siiU9O4fHIqrz5K018XTT3e1ERMygciwiDmHYczg4tSMVrZnEdp1A2wqtzY5U6O04msTIOdH8dTCR1tX8ebVXGDWCfc2OJSJSoqkci4hDOO+eSPUzB1nSuBcdmj9qdpxCLTUrh+93ZrH0t1WU8XLjnbsa0btJBZ2bLSJSCKgci8i1WzYelk+48HCXqwvtrDms8XCn/ZY54DceIoebl6+QMgyDBduPM27+Dk4k53B3q8q80KkOfl46L1tEpLBQORaRaxc5/EL5Pfp5OOWPbWW3uxcNn9qOk1egyeEKp/hTaYyet4MVu09Sv3wpHqpn4f5eDcyOJSIil1A5FpHrlpZ+ksxTMfhYLMSFjaKWivF/ZOXY+DRqHx9F7cHN2YmXu9djUOsqrFq5wuxoIiJyGSrHInJd7HYbsV/dRpPsbHYF18Tbt57ZkQqdVXGnGDU3mv2n0ujWsByjutUjpJSH2bFEROQKVI5F5LqsnTWAtifj+at0WZp4hpBgdqBC5ERyJq/8upNfth4lNMCLb+5vyS01g8yOJSIieaByLCLXbNOqN2gT8xvbQ2rS2F2l7282u8E3a+N5e/Fusmx2/u+2mjwSXh0PV12zWESkqFA5FpFrsnffYmr9MYFDLi7UTojDQhwAEQdWQdT5QeHDStzVKrYeSmTEnO1EH0nmlpqBjOsZRtVAb7NjiYjINVI5FpE8y8hKwGXGU9gsTvg+8DtuZRtfmBcVFUVERIRp2cySlGHl6x1ZLPttNUE+7ky6uwldG5TTNYtFRIoolWMRyRNrThb+21+iQlYmh3pNouq/inFJZBgGc7Yc4bVfd3I6NYchbUP5X4da+HromsUiIkWZyrGI5Mma6T0ITz3FjhaDqd94kNlxTLXnRCqj5kSzdt9pGlcqzZMNnRjcvb7ZsURExAFUjkXkqlYteZHwvX+yrkxNWnV53+w4psnItjFpWRyfr9iHp6szr/UOY0CLyqxYsdzsaCIi4iAqxyJyRdExM2m65jPifQPICHsVSui5tH/EJjB67g4On83gjqYVeKlLXQJ93M2OJSIiDqZyLCK5OnpyB2VmP06msyuBQ34jfvsRsyMVuKOJGYz9ZQe/7UigRrAPPzzUmtbVAsyOJSIi+UTlWEQuKz0rmRNfd6NejpXTd03DP6AmUHLKsdVm56vV+3lvaRx2w+CFzrV54OZquLk4mR1NRETykcqxiPyH3bCz7pvbiUw5Q9wtT1Ozbk+zIxWojfFnGDE7ml0JKdxWN5iXu9enkr+X2bFERKQAqByLyH/88esj3HY4mtjqt1Cn/Tiz4xSYM2nZTFi4k5kbD1Pez4PPBzWjY/2yZscSEZECpHIsIhdZv+lzbt40k32ly1N7wM9mxykQdrvBj5sOMX5hLKmZOTwcXo2n29fEy02/IkVEShr95heRC86kxlJ31QhSXT2oMHQpFhc3syPlu0Mpdu78bC2bDpylRWgZXu3VgNplfc2OJSIiJlE5FhEAzqYlUCN6HH42G+kDZ+FeqoLZkfJVWlYO7y3dzeQ1GZT2svFm34b0bVZRt30WESnhVI5FBKvdypavOxOZmcbBDi9TuWqk2ZHyjWEY/LbjOGN/ieFYUibhFV14775wyngX/6PkIiJydSrHIsKSn+6mS8I+1pVtQ6u2/zM7Tr45dCad0XOjWbbrJHXK+jLp7qak7N+qYiwiIheoHIuUNMvGw/IJ/zz09KBDRib7XV1odXztufmRw00M6HjZOXa+WLmPD36Pw8XJwsiudRlyUyguzk5E7Tc7nYiIFCYqxyIlTeTwC+V3+xe30OBYNGc9fKj85DaiNmwnIiLC3HwOtmbvKUbNiWbvyTS6NCjLqG71KOfnaXYsEREppFSORUqo42f24nYyFi/DwDZoDs7exeuWyCdTsnjt1xjmbDlKZX8vvrqvBZG1g82OJSIihZzKsUgJlGFN4+DXnWmWnc2JoFqUq9DC7EgOY7MbfL/+IBMXxZJltfPUrTV4LLIGHq7OZkcTEZEiQOVYpIQxDIN1X3cmIvEEe8pUpIZX8TmaGn0kiRGzt7P1cBJtawQwrmcY1YN8zI4lIiJFiMqxSAmzcko7Ig5tI8bNlXpnD8PZwzDGD4AIAGNYkXtDXnKmlXcW7+brtfEE+Ljzfv/G9GhUXtcsFhGRa6ZyLFKCbFn3Pm0ObWOXfyXqPv4XOLteND8qKqpIvSHPMAx+2XaMV+bHcCo1i3tbV+HZTrUp5eF69YVFREQuQ+VYpIRITfyLpivGcdzDhypD/8DiXLQL5L6TqYyeu4NVe07RoIIfkwc3p2HF0mbHEhGRIk7lWKQESD67nyY7XifH4oTHvXPx8Cm65xlnWm18HLWXT6P24u7qxCs963N3qyo4O+kUChERuXEqxyLFXE52GglTbqNyjpUDvT+iVvnmZke6bst3n2T03GgOnE6nV+PyvNS1LsG+HmbHEhGRYkTlWKQ4Mwxip3YkLOUUc6r1pFfDgWYnui7HkzJ5ZX4Mv24/RrVAb757oBVtawSaHUtERIohlWORYixmzlDCjkazolY7Spcfanaca5ZjszNt7QHeWbyLHLvBsx1q8VB4NdxddM1iERHJHyrHIsVU/Op3qLf1Z9YGVeGmfj+zauVqsyNdk80HzzJydjQxx5KJqB3EuB5hVA7wMjuWiIgUcyrHIsXQmd2LKL90HNFepag3ZCkuRejKFInp2byxaBc/bDhIiK8HnwxsSuewsrpmsYiIFAiVY5FiJuvUbpxnDiLBxQWve37Gz7toXJnCMAxmbTrM+AU7Scywcn/bqvxfh1r4uOvXlIiIFBy96ogUI0ZGIme/6oiXPYejvT6gVfkWZkfKk90JKUxYn8mus1tpWrk03/RqQL3ypcyOJSIiJZDKsUhxYcvh6NSOBKed5bebH6Zbw0FmJ7qq9OwcPvh9D1+u3Ie7s8GEOxpwV/NKOOmaxSIiYhKVY5HiwDA4OmsQFRJ2MbP2LdzZ/g2zE13VkpgExszbwZHEDPo2q0g7vzP0aFnZ7FgiIlLCqRyLFAOno16j/M4FzA0JpVvfmYX6zWuHz6bz/uZM/jqxkVohPsx8uA0tq/oTFRVldjQRERGVY5GiLn3Hz5Re/iYrffxoec8CvFwL5+XOrDY7X67czwe/x2Gz2xh+ex2G3lwVV2cns6OJiIhcoHIsUpQsGw/LJxABEAU2wMkCu9xc8cnOoNzGryFyuKkRL2fdvtOMnBNN3IlUOtYLoVNQMn3Cq5sdS0RE5D90yEakKIkcDmOSiIqYCxVaku7sQpKTM3tuf50mL50sdMX4dGoWX2zLot/nf5KebWPy4OZ8fm9zAjz1q0dERAonHTkWKYIsditnTkbjYbcxr80gHmzykNmRLmK3G/yw4RBvLIolNTOHxyKq8+StNfF0022fRUSkcFM5FilqDINysW/hn53OR0Fleei2d8xOdJEdR5MYOSeavw4m0qqqPz0qZDCwcx2zY4mIiOSJyrFIEZOy+l1qnfiT7/38GOBVFVenwnFr6Iwcg3G/xDB1zX7KeLnxzl2N6N2kAsuXLzc7moiISJ6pHIsUIdk/P4TXthms8PSgWXoa/klrYYzfPwPChxX4eceGYbBg+3FGrMwgKXs/A1pW5sVOdfDzKhylXURE5FqoHIsUEcbZA1h3zuWwqwvb6/4f7XqY/+a7A6fTGD13B8t3n6SyrxNf3d+GJpXLmB1LRETkuqkcixQF2emcndYFF1sWayL/j/q2NqbGycqx8WnUPj6K2oObsxOju9WjSna8irGIiBR5up6SSGFnGJz6oR+lEw8zvV577r55tKlxVsWdovN7K3l36W461gvh92fDGXpzVZydCu9d+URERPJKR45FCrnE318mcN8Kvi5fnXt6fo2TxZz/055IzuSTLZmsW7SO0AAvvh7akna1gkzJIiIikl9UjkUKsYyYuZRa9T5Lff2I7D8Hb1fvAs9gsxt8szaetxfvJiPbxtPta/JoRHU8XHXNYhERKX5UjkUKKfup3Rg/3c9uNzf87vyGSqUqF3iGrYcSGTFnO9FHkrmlZiBdy6bRv0OtAs8hIiJSUFSORQqjzCQSp94Oho3YjmPpVTm8QDeflGHlrd928e26AwT5uDPp7iZ0bVBO1ywWEZFiT+VYpLCx2znxbS/KpJ7im+Z9ua/ZkwW2acMwmP3XYV77dSdn0rIZclMo/+tQC18PXbNYRERKBpVjkULm1IJnCD68mWlVGnDP7Z9gsRTMVSD2nEhl4oZMdp7ZSqNKpZl6X0vCKvhdfUEREZFiROVYpBBJ+esbAjdOZUHpQLr2m42bs1u+bzMj28akZXF8vmIfrhaDV3uFMaBlZV2aTURESiSVY5FCwnp0C26/PM1WDw9C755FoFf+XyZtWewJRs+L5tCZDO5oUoHw0mfp2bpKvm9XRESksFI5FikEjLRTpH7TnWwLnOr2Du2Dm+Tr9o4mZjDulxgW7ThO9SBvpj/YmjbVA4iKisrX7YqIiBR2KsciZrPlcGJaV0pnJrOw7QPcHTYw3zZltdmZujqed5fuxm4YPN+pNg/eUg03F90sU0REBFSORUx3fM6DlD0Ry9e12jDw1on5tp24szYmfLiK2OMptK8TzJge9ank75Vv2xMRESmKVI5FClDo/ukQ1fPC47NOFsraDeZ6e9M77k+cl0+EyOEO3eaZtGzeWBjLjI2ZlPeDzwY1o2O9kAK7CoaIiEhRonIsUoDiqw4g9L7PAMj89GZ8jm9ng5c3jR5YgW+ZGg7dlt1u8OOmQ0xYGEtKZg63V3XlrSHheLvrx15ERCQ3epUUMYE9+ShZJ3eS4uKMvc9kQh1cjGOPJzNydjQbD5ylRWgZXu3VgGOxm1SMRURErkKvlCIFzZrJya864mu3sblsDXpUv91hq07LyuH93+OYvGo/pTxcmNi3IX2bVsTJycKxWIdtRkREpNhSORYpSIbB0Zn9KX/2EN8FVeBut2AHrdbgtx0JjP1lB8eSMunfohIvdq5DGe/8v4mIiIhIcaJyLFKAfA98R/n4ZfxUviZ9XYOxcONvijt0Jp2X5+3gj9gT1Cnry6S7m9Csir8D0oqIiJQ8KsciBSQ1dj6N439kpacHtxzfi7s97tyMMX7/DAofluerVWTn2Pli5T4+/CMOZ4uFkV3rMuSmUFycdc1iERGR66VyLFIAck7FYZk1hH2urpS5Zy7BFVrf0Pp2nrbxyvsr2HsyjdvDyjK6ez3K+Xk6KK2IiEjJpXIskt+yUjg7tTOudhu/13+YR26gGJ9MyeL1BTuZ/Vcmlfw9+WpICyLrOOa8ZREREVE5FslfdjtHv+lOcOopZrW6mzqena9rNTa7wffrD/LmolgyrDa6V3flzSHheLg6OziwiIhIyaaTE0Xy0fEF/0f5w38xq2oT+nb68LrWEX0kiTs+Xs2oOdGEVfBj0f+1o09NNxVjERGRfKAjxyL55OzmaZTdOI3FZYK5vd8cXJyu7cctOdPKO4t38/XaePy93Xm/f2N6NCqPxWLhUD5lFhERKelUjkXyQdaRTXjOf4btHp5UHzgPP4/SeV7WMAx+2XaMV+fHcDI1i0Gtq/Bsx9r4ebrmX2AREREBVI5FHM5IO0XaNz2xWiCl98c0CKyb52X3n0pj1JxoVu05RYMKfnw5uDkNK5bOv7AiIiJyEZVjEUeyWTk+tRP+WSksCH+K3rXvyNNimVYbH0ft5dOovbi7ODGuZ30GtqqCs9ON3yRERERE8k7lWMSBjvw0mAon9zC9bgT9w8flaZkVu08yem408afT6dm4PCO61iXY1yOfk4qIiMjlqByLOMjJVW9RIeZXfgkJpVefH7BYrnzU93hSJq/8GsOv245RLdCb7x5oRdsagQWUVkRERC5H5VjEAdL2/k7p319lvbcvzQf+iqdL7nery7HZ+XrtAd5Zshurzc6zHWrxUHg13F10aTYRERGzqRyL3CDb2QPYfhjAURcX3Pt9R7lSFXMduyfRxsRJq4k5lkxE7SDG9qhPlQDvAkwrIiIiV6JyLHIjstM5NbUT3jnZ7Owyls6Vwy87LDE9mzcW7eKH9ZmElIJPBjalc1jZq556ISIiIgVL5VjkehkGh7+/g/JJx/ixaW/6tXj6MkMMft58hNcX7CQxw0rHUBfevi8cH3f96ImIiBRGeoUWyatl42H5hAsPjzs7U9Fm4ycfb+7YPBt8a0Pk8Avz4xJSGDknmnX7z9C0cmm+6dWAE7s3qxiLiIgUYnqVFsmryOEXym/Sx60IPhFLlF8Atz6yEVdP/wvDMrJtfPBHHF+s2IePhwsT7mjAXc0r4eRk4cRus8KLiIhIXqgci1yj7KN/4XZyF3FurpS/+2fK/KsYL41J4OV5OziSmMGdzSoy7PY6BPi4m5hWREREroXKscg1MFKOk/51d7KdnDgRVJtbQhoDcCQxgzHzdrAkJoFaIT7MfLgNLav6X3llIiIiUuioHIvkVXY6p7/qiFdWKovLVuMul9JYbXYmr9rP+0vjABh2ex3uv7kqrs5OJocVERGR66FyLJIXdjunP2mN/9kDTPHzZeixvcBeXF8pwyPAI86Q3OpZSoV3NjupiIiI3ACVY5E8SFr4LAFnDzClQg063bmUF5YcZNamw1Qo7cnYHvW5rV4IpcwOKSIiIjdM5VjkKjLXf47fhinM9vMns85HdHt/A2lZOTwaUZ0nb62Bl5t+jERERIoLvaqLXIF97zJcF77AGk9PvvAYTsyvp2lV1Z9Xe4VRM8TX7HgiIiLiYCrHIrk5uYvs6f055OLCk9wDp6ry9p11uaNpBd32WUREpJhSORa5DCP1BImTu2AzsnnYqyMdQ+/lxc51KO3lZnY0ERERyUcqxyKXOJBwmszJnaliPc1DQU0Y3+UDWoWGmB1LRERECoDKsch5WTk2PovaQ/WVj9PVspeXylZl4j0zKOsTbHY0ERERKSC6U4EIsHrPKW5/byVEvUpXywY+8A9g4J3fqRiLiIiUMKYeObZYLE7AK0ApYKNhGNPMzCMlz4mUTF6dv5N5W4/yUKl1POUyj598vKne9QPqB9Q3O56IiIgUsOs+cmyxWKZYLJYTFosl+pLpnS0Wyy6LxbLHYrEMu8pqegIVACtw+HqziFwru2EwbU087d9azqLo40xsnsyLOZP408OdQ+HP0LV6N7MjioiIiAlu5MjxVGAS8PXfEywWizPwEdCBc2V3g8VimQc4A+MvWX4oUBtYaxjGZxaLZRbw+w3kEcmTbYcTGbc2k/jkHdxSM5DX23lSbtaDHHB24sfG3ZnY7H9mRxQRERGTWAzDuP6FLZZQYL5hGGHnH7cBxhiG0en84+EAhmFcWoz/Xv4eINswjJkWi2WGYRj9LjPmIeAhgJCQkGY//PDDZbOkpqbi4+Nz1cxXG3el+Zebl9v4S6fnNZ+jOWq717oes/ZHbtNTU1OxuHvzU1w2yw7m4OtqMLCeBzcFpNFk83NYs0/zZOV6DKw8Ak8nz6vmvl5m7Y+8LlOQ+yOvP0v5zRHbza/9cbVx2h+OW0d+/84qyfvjetZTmF7TtT8K52u6IzpWZGTkJsMwmv9nhmEY1/0BhALR/3rcF/jyX48HAZOusLwXMBn4EHj8attr1qyZkZtly5blOu9axl1p/uXm5Tb+0ul5zedojtruta7HrP1xuel2u9147bslRrNXlhhVh803Xp4bbfy6+A/DsGYaOV92MLLGlDYe/LKRsT9xf54y3wiz9kdelymI/XEt0wqCI7abX/vjauO0Pxy3jvz+nVWS98f1rKcwvaZrfxSu1/TLTbve54Vz73f7T9909BvyLnfbsFwPTRuGkQ7c7+AMIhfsOZHK6LnRtDzwHRtdfgZ3YPO5ecbqc+f7vBQYwL3lbiHUL9TEpCIiIlIYOLocHwYq/etxReCog7chclWZVhuT/tjDZyv24unqTI1ad2O7ZwrOThb4qisZx3fjmXWCD0v7USdiFDeH3Wd2ZBERESkEHH2d4w1ATYvFUtVisbgB/YF5Dt6GyBVtPZlDh3eXM2nZHro3LM/vz0Zwa2XXc8UYIO0UnlknmOvjzZGmAxhSf4ipeUVERKTwuO4jxxaLZToQAQRaLJbDwMuGYUy2WCxPAL9x7i/WUwzD2OGQpCJXcSwpg7HzYli0I4vqQd5Mf7A1baoHXDzobDy203HEuLnxY622fHnTWCyWy50NJCIiIiXRdZdjwzAG5DJ9AbDguhOJXCOrzc7U1fG8u3Q3dsOgb01XXh/cDjeXS/4wYrOS8+MQMjF4NTCQD9pPwsPFw5zQIiIiUiiZeoc8kRu16cAZRsyOJvZ4Cu3rBDOmR332blv/32IM2P94BZejfzEuKJAns0oR4h1iQmIREREpzFSOpUg6m5bNlOgsVixaSzk/Dz4b1IyO9UKwWCzsvcz4OjHv4nQiilm+3rTJyODm1FgY4/fPgPBhEDm8wPKLiIhI4aRyLEWK3W4wa9Nhxi/cSXJGDg+3q8ZT7Wvi7X6Fb+XUE/ic2cAeV1cO3PQYz7YZSVRUFBEREQWWW0RERIoGlWMpMmKPJzNydjQbD5ylRWgZelbI5J4uda+8kN1O8oyBuNnS+aZhB0a1GlYwYUVERKRIUjmWQi8tK4f3f49j8qr9lPJwYWLfhvRtWpEVK5ZfddmU5eMpdWg97wRV4n9dvsTFSd/yIiIikjs1BSm0DMNgU0IOL72znKNJmfRvUYkXO9ehjLdbnpbPOrAGzxVv8oePL+VqvISfu9/VFxIREZESTeVYCqVDZ9J5ed4O/ojNok5ZXz4Y0ITmof55Xt7ISCT1h35kOTnh0vNjyh0plY9pRUREpLhw9B3yRG5Ido6dj5btocO7y/lz32n613bjlydvvqZijGGw//ve+GUks77tw7Sr2SP/AouIiEixoiPHUmis3XuakXO2s/dkGreHlWV093rs+msdrs7X9n844+A3VDu0mQVVm9Ez8vV8SisiIiLFkcqxmO5kShavL9jJ7L+OUMnfk6+GtCCyTjAAu65xXUf2/UHr+J/Z7utPRP+5ujW0iIiIXBOVYzGNzW7wx0ErT0VFkWG18URkDR6PrIGnm/N1rS8l/STZM+8h0+JE0MDZeLn7OjixiIiIFHcqx2KK6CNJjJgTzdZD2bSpFsArvcKoEexz3euz2W1s+qYLEZlpLKr9AJ3LNnZcWBERESkxVI6lQCVnWnln8W6+XhuPv7c7DzV0Z/iAVjd8+sOvCx6lx7Hd7KrdAY9y3R2UVkREREoaXa1CCoRhGPyy9Si3vb2caWvjuad1FX5/NpybyrvccDH+ffvXhG/+kaOlQqh95/cOSiwiIiIlkY4cS77bfyqN0XOjWRl3igYV/Pji3uY0qlTaIevecXIr/r8+jxtOeA36BVzydoMQERERkctROZZ8k2m18UnUXj5Zvhd3ZyfG9qjPPa2r4OzkmCtIJNuSOTjzUe7NzCSl2zt4BtV2yHpFRESk5FI5lnwRfSqHMe+tIP50Oj0alWdk17oEl/Jw2Pqzbdn8Gf8Wr5w8SlLdrvg1v99h6xYREZGSS+VYHCohOZNx82P4dVsW1QK9+fb+VtxcM9Ch2zAMg3dXjuTpo9FkliqHX6/PHbp+ERERKblUjsUhcmx2vl57gHeW7CbbZqd3DVcmDLkFd5fru2bxfywbD8snADDdx5uWdjuBNhvOycdgfAUIHwaRwx2zLRERESmxVI7lhv118CwjZkcTcyyZ8FpBjOtZn/3bNziuGMO54hs5nPXH1nPox7u4+8xZdle/n1qD3nHcNkRERKTEUzmW65aUbuWN32KZvv4gIb4efDywKbeHlcVisbA/H7Z3KOUQ0xY+zHtnzpLjWYajFbtTKx+2IyIiIiWXyrFcM8Mw+HnzEV5fsJPEDCtD21blmQ618HHPv2+ndGs6b/86lAmH48HFA5eAWnCD10cWERERuZTKsVyTuIQURs6JZt3+MzStXJpvejWgXvlS+bpNu2HnraVP8lLcJtw8y+Bauio4u+brNkVERKRkUjmWPMmyGUxcFMvnK/bh7e7C+Dsa0K95JZwcdM3iK5m6/i0GbZ6Dn82Ge9ppSDsNQMSBVRB1fpDekCciIiIOoHIsV7U0JoGXVmZwOnMvfZtVZPjtdQjwcS+Qbe9IXke7NW9R0Wbgct9CqHLThXlRUVFEREQUSA4REREpGVSOJVdHEjMYM28HS2ISqOBjYebDbWhZ1b/Atr/rZDRNdr5H/exsbHd9g+VfxVhEREQkP6gcy39YbXYmr9rP+0vjABh2ex1q2A4WaDE+m3Gaw9/1pH1GOimdX8e3Xo8C27aIiIiUXCrHcpH1+88wcs52diek0qFeCC93r0fFMl5ERR0qsAxWu5V1X3eic+IpNlfqRtPWjxfYtkVERKRkUzkWAE6nZjF+YSyzNh2mQmlPvry3ObfVCzEly/IZfel8LI59tTuSXPYBUzKIiIhIyaRyXMLZ7QYzNx5iwqJYUjNzeDSiOk/eWgMvN3O+NdYv+h+37YpiV7l61O43g4MrVpiSQ0REREomleMSLOZoMiPnbGfzwURaVvXntV5h1AzxNS3PnvUf0/TPyez0C6HWfb+Dk5NpWURERKRkUjkugVKzcnh3yW6mronHz9OVt+9sxB1NK2Ax8Y5zp+MWUWHhCOI9fSh//x84u3mZlkVERERKLpXjEsQwDBZGH2fcLzEkpGQyoGVlXuhUm9Jebqbmyjy+Fbcf7uGUizOu98zBr1RFU/OIiIhIyaVyXEIcPJ3O6HnRRO06Sb1ypfj4nqY0rVzG7Fi4Zp4i46u7sWHjWO9PaVmhhdmRREREpARTOS7mrHaDD3+PY9KyPbg4WRjVrR6D21TBxbkQnM+bcZbqW57HNTudqFv/j971+pmdSEREREo4leNibPWeU4xancHxtN10bVCOUd3qUdbPw+xY51gzSJraBf/MM3zVuBsP3fyy2YlEREREVI6LoxMpmbz2607mbjlKsJeFaUNbEl4ryOxY/7DlkDa9H74JMUwoX5tnun1p6psBRURERP6mclyM2OwG3607wJu/7SLLauep9jUJczpifjFeNh6WT7jwMBvwBt4t48fQhD14rnwPIoeblU5ERETkApXjYmLb4URGzI5m+5Ekbq4RyLie9akW5ENU1FGzo50rvufLr/3dMNySDvFFmdKE959N7M5kykZEmJtPRERE5DyV4yIuKcPK24t38c2fBwj0ceeDAU3o3rBc4TxNYfdinJIOMdvHmzKd36JpSFOidkaZnUpERETkApXjIsowDOZtPcor83dyJi2LwW1C+V/HWpTycDU72uUlHSHrp/vY7+bKLv9KDKt9p9mJRERERP5D5bgI2nsylVFzolmz9zSNKvox9b4WhFXwMztW7mw5pP0wAEt2GtPKV2acJcDsRCIiIiKXpXJchGRabXy0bA+fLd+Hu6sTr/QK4+6WlXF2KoSnUPxL2le3431sK2/4l+aFY4dwtR+AMefKfASAMUxvyBMREZFCQeW4iFi26wQvz93BwTPp9G5SgZe61CXI193sWFeVvWcJnofXM6+UH73uWUwZ/9oXzY+KiiJCb8gTERGRQkLluJA7lpTBuF9iWBh9nOpB3nz/YCtuqh5odqw8MVISyJp5LwddXfHp8TG1LynGIiIiIoWNynEhlWOzM3VNPO8u2U2O3eD5TrV54JaquLs4mx0tbww7x7/tTmlrBhsin2ZAjW5mJxIRERG5KpXjQmjTgTOMmB1N7PEUbq0TzNge9ank72V2rGvitfdTyiXsYnqttvS7RbeGFhERkaJB5bgQOZuWzRuLYvlhwyHK+Xnw6T3N6FQ/pHBes/gKEmJm0+zwbywvE0LPvj/iZHEyO5KIiIhInqgcFwJ2u8GszYcZv2AnyZk5PNSuGk+3r4m3e9HbPamJB3Ge/RBHXV2pfs88vNy8zY4kIiIikmdFr30VM7uOpzByznY2xJ+leZUyvNo7jDplS5kd67rY7TnEf92ZWtZsosKepm9AHbMjiYiIiFwTlWOTpGXl8MHvcUxetR9fDxcm9mlI32YVcSrk1yy+ktWzBnLLmSNsaNqPwFK3mh1HRERE5JqpHBcwwzBYHJPA2Hk7OJqUSb/mlRh2ex3KeLuZHe2GrN3wIa1jFhETXIPm3T5l+YoVZkcSERERuWYqxwXo0Jl0xszbwe+xJ6hT1pcPBjSheai/2bFu2O6j66ny2xgS3byoMXgRFie9AU9ERESKJpXjApCdY2f+3mzm/74cJ4uFEV3qMqRtKK7ORb9Enk4/RcIPd1Etx0bqoG9x8w4yO5KIiIjIdVM5zmdr955m1Nxo9pyw0rl+WUZ3r0f50p5mx3IIq83KrzN6c2/yWY7f/CRlq7c3O5KIiIjIDVE5zifJWQb/m7GFn/86QiV/T/6vqTv/d1czs2M51NSlzzD4wDYSKjalbPtXzI4jIiIicsNUjh3Mbjf4fv1BXl+ZjtXI4InIGjweWYN1a1aaHc2hfo6eRscN08nyKEXI3T9BEbtRiYiIiMjlqBw7UPSRJEbMiWbroUTq+jvx4ZBbqBHsY3Ysh9twbD1eC4dTMccG9/wAXkX/TYUiIiIioHLsECmZVt5evJuv18bj7+3Ge/0a45e4u1gW46OpR/lj7n28mJZGVviLuIe2NTuSiIiIiMOoHN8AwzBYdyyHF95ezsnULO5pVYXnOtXGz9OVqKg4s+M5xrLxsHwCEUD6cgtvBvoz4dRpMiwWPJe/AVggcrjJIUVEREQcQ+X4Ou0/lcboudGsjMsirEIpvri3OY0qlTY7luNFDofI4Sxbtowl+1/giWP7sHiUxvPxDeATbHY6EREREYdSOb5GmVYbn0Tt5ZPle3F3duKeum6MHXQzzkX4ts95sSTpN9qdPkw1aw6WAdNUjEVERKRYUjm+BtGnchjz3griT6fTo1F5RnatS8zmP4t9MV52cBm1931L57R0jNKhUC3C7EgiIiIi+ULlOA8SkjMZNz+GX7dlUS3Qm2/vb8XNNQMBiDE5W37bc3YPW+Y9xDPJKeT4lsOlVAWzI4mIiIjkG5Xjq/h9ZwJP/7CFbJud3jVcmTDkFtxdnM2OVSCSspKYMaMnw0+dIBPwSDkGKcdgjN8/g8KH6Q15IiIiUmyoHF9F7bK+3FQ9gJe61CU+ekOJKcY59hw+/WUwzyUcIaNcAzbVGEW79p3MjiUiIiKSr5zMDlDYVSzjxef3Nic00NvsKAVqatRwHolZTrZvCN6D5mF3djc7koiIiEi+05Fj+Y+F26Zy+5rJOLt44nPfb7oDnoiIiJQYKsdyke1H1hI6/3kC7BZchsyDMqFmRxIREREpMDqtQi5ISD5Mxvd3USs7G1vfybhUbG52JBEREZECpXIsAGRaM9g5rSMt05I5ddtovOv1MjuSiIiISIFTORYMw2D1992IOH2EfU36E3Lzs2ZHEhERETGFyrGwZv4jtN+/kdgqLajW41Oz44iIiIiYRuW4hNux9l1abfqBnf4VqT1oAViK962wRURERK5E5bgEO7rrV6otHssBT1+q3B+FxcXN7EgiIiIiplI5LqFSE6Lx/HEwiS6ueA2Zj5d3kNmRREREREynclwC2VJPkPZVZyx2G6f6fEa5kMZmRxIREREpFFSOSxprBgmTb6V0VgqbIp+jQZ07zE4kIiIiUmjoDnnFXOj+6RDV88Lj487OlLXZ+NHHm7t+nwg5ThA53MSEIiIiIoWHynExF191AKH3ffb/7d17kFT1mcbx5507DDAKCIIQARG8QQpJGd2VOKQiIhhGDYkocSOiqLWaZM3GhY0biZHVStS1lLio3BQFQlgvBMlaljJedk0JBlG84KLZrCg4MN4YQIYZ3v1jfomTcS49M6fnnO7+fqqmynP69OnHfqvnPHPo7iO5q/r2ETpyT5WWHT1K0/5uvSy/MO54AAAAicLbKnJEzfO3qs+eKq3qVaZJ0x5TIcUYAADgCyjHOeDg1nXq/tRNWt+9m0YdNkJ9uvWJOxIAAEAiUY6zXLeaP+nQqu9pa1Gh6vocq+OtOO5IAAAAicV7jrPZ3t067uXr9Knq9EK3Ul367isN6+eWfb7NGbP5QB4AAEBAOc5WdQe0Z1mFiusP6N4vT9SPKpZLxj8UAAAAtIa2lI3ctfeRK9Rz5xbdeuQwXTVpofIoxgAAAG2iMWWh2udvV+lrj2hRnyM0Yths9SjqEXckAACAjMDbKrLMoTcfV8FTN+qJ0u46/rylqt1WF3ckAACAjMGZ42yyc4vqVl+i14uKtGvCjfqbQafHnQgAACCjUI6zRU2V9i+r0Eder7VfvUjTR18WdyIAAICMQznOBgc/0/6Hzpftq9adI0/TP5T/QmYWdyoAAICMQznOdO468OiV6rbjVd1y1FD94JwlKs7nQh8AAAAdQTnOcPXP3ari1x7R3b176/yK+9Wve7+4IwEAAGQsynEme32N8p++SetKu2vQpDs0+ojRcScCAADIaJTjTLVjs+r+Y6Y2Fxdp67hrNGV4RdyJAAAAMh7lOBPt2anaB7+lXVavZaMm6ppTros7EQAAQFagHGeag/tV+9BU1e2r1ryho/QvZ85XQR7XcgEAAIgCrSqTuKvukStUsPNVXT9wkK6dvERlxWVxpwIAAMgalOMkW3+z9Mwtf1l0NQzs3w4v06SPqjVs06+l8XNiiwcAAJBtKMdJNn7O5+V3/imy3Vv1WI9S9Si/XuVfnhVvNgAAgCzEe44zwY7Nqq9+S5uKi/TC2Gm6bPTlcScCAADISpw5Trq91Tq44gJ9mJenu/sN0J3j5nFpaAAAgDThzHGS1depbtXF8j079dN+/fSzvAHqVtAt7lQAAABZizPHCXZo8VkqeG+jftq3t2Z9+KEGHtghzW307RRnzOYDeQAAABGiHCfV5pXKe2+jHuzVQ6Mm/EJjR3w77kQAAABZj7dVJNH7m1S/5mptKCnW/506S9+mGAMAAHQJzhwnTc0u1S6/QNXmWnbiN3Tbqf8cdyIAAICcwZnjJKk/qNpfXyTfW6Wbjj5ec8+cr8K8wrhTAQAA5AzKcYLUPzFHRe++qHn9+uv7kxepd0nvuCMBAADkFMpxQvimB5X/4n16oFdPnX72XRrZe2TckQAAAHIO5TgJ3ntJh377A/2+pFh7zvixJgyZEHciAACAnEQ5jltNlQ4s/44+yJPWjDlPV518TdyJAAAAchblOE51tfpsxTT5vmr98pgx+snXb1eeMRIAAIC4xPpVbmb2JUnzJe2W9Ja73xJnnq528Hc/Vsl7L+mGAYN07eQlKi0sjTsSAABATuvwaUozW2xmVWa2pcn6iWa21cy2mdnsNnYzQtLj7n6ppBM6miUTHfrDAyp8aanuLyvT2VMWaXCvwXFHAgAAyHmd+Tf8pZImNl5hZvmSfiXpbDWU3QvN7AQzG2Vma5v89JO0SdI0M3ta0vpOZMks2zfK1/5QL5SUqHDCTTp1wKlxJwIAAIAkc/eO39lsiKS17n5SWD5N0lx3Pyssz5Ekd7+5hfv/o6QX3f1ZM1vt7lOb2WaWpFmS1L9//7ErV65sNktNTY169OjRZua2tmvt9uZua2n7puv/vFx04CON3niNPvZ9unX4OaroP0Nm1mbujkr1eYl6P3HNo6X1Lc2jq8U1j1TvE9c8Us2XDlE8brrm0dZ2zCO6faT7d1Yuz6Mj+0nSMZ15ZO8xffz48S+5+1e+cIO7d/hH0hBJWxotT5W0sNHyxZLmt3L/kyStlrRA0q1tPd7YsWO9JevXr2/xtvZs19rtzd3W0vZN169fv9794AHfu2Cc75tb5rN/800/UHeg1SxRSPV5iXo/cc2jpfXNziMGcc0j1fvENY9UHjtdonjcdM2jre2YR3T7SPfvrFyeR0f2k6RjOvPI3mO6pI3eTN+M+gN5zZ0CbfHUtLtvCYU6J3z2+A/Vfcdm3ThomH40ebGK8ovijgQAAIBGoi7H2yU1/mTZIEnvR/wYGWHIH1dIlRV/WT5dDU/20l499a2q7er7+/uk8XNiywcAAIAvirocb5B0rJkNlfSepGmSLor4MTLC/w69UENm3NOwsGCctPMVPd+tRH2n3K0Th0+JNxwAAACa1Zmvclsh6QVJI81su5nNdPc6SVdLekLSG5JWuftr0UTNUJ/u0P5dr+v9ggJtHvd9nUMxBgAASKwOnzl29wtbWL9O0roOJ8omdQdU8+B5yjtUr4VHDNQNp7b1tc8AAACIE9cqThd37Xv0KvWoekN39O2ny2sPU35eftypAAAA0IpYLx+dzY579Wfq/uEmLS7rqWkfV2vwwQ+kuWWfb3DGbD6QBwAAkDCU4zTwPz6nvh++rGe6ddPwqQ9q2OByVVZWqry8PO5oAAAAaAVvq4jax+/qs5XT9G5hvv505vX62uDyuBMBAAAgRZTjKNXu055lFaqr3at7ji7XxWP+Pu5EAAAAaAfKcVTctefhmSqtflvzjxmjrw+8QmbNXTAQAAAASUU5jsj+529TzzfXafERAzTjvBUqyuPS0AAAAJmGchyB+v95UsVP3aQnS0s1dupyHVl6ZNyRAAAA0AGU404q2b9Ttau+q7cLC7R30i81pv/JcUcCAABAB1GOO+NAjYa9cr1q62v15GkzdO6J0+NOBAAAgE6gHHeUuz5ZNV199u/SwpF/q8vL/zXuRAAAAOgkynEH1Tx9o8rertSCPgN1acUyFeYVxh0JAAAAnUQ57oCDb65V9+du13/27KnDR1yvw0sOjzsSAAAAIkA5biff9ZbqfzNDbxYVqvjcezWw+Ki4IwEAACAilON2yK/bq08fmKy9XqeN5ddq/DGT4o4EAACACFGOU3XokAZv+blK91Rp+aiz9N3TZsedCAAAABEriDtAIq2/WXrmlr9a9YmZhrjrvrKemtnrBOUZf1cAAABkG8pxc8bPafiRpCWTtX/fLpXt2qo1Pct09sz/Uvdeg+PNBwAAgLTg9GcbDtXWKG/3W3qluFhVx12nQRRjAACArMWZ4zZUHtqjwQUFenvCXA3fc0LccQAAAJBGnDluw7iSI/XmgBN17slXxR0FAAAAacaZ4zYUyvRN6yGZxR0FAAAAaUY5bk4z31ahuWUql6RKSWfM/vwDewAAAMgalOPmNP62ikYqKytVXl7e9XkAAADQJXjPMQAAABBQjgEAAICAcgwAAAAElGMAAAAgoBwDAAAAAeUYAAAACCjHAAAAQEA5BgAAAALKMQAAABBQjgEAAICAcgwAAAAElGMAAAAgoBwDAAAAAeUYAAAACCjHAAAAQEA5BgAAAALKMQAAABBQjgEAAICAcgwAAAAElGMAAAAgoBwDAAAAAeUYAAAACCjHAAAAQEA5BgAAAALKMQAAABBQjgEAAICAcgwAAAAElGMAAAAgoBwDAAAAAeUYAAAACCjHAAAAQEA5BgAAAALKMQAAABBQjgEAAICAcgwAAAAElGMAAAAgoBwDAAAAAeUYAAAACCjHAAAAQEA5BgAAAALKMQAAABBQjgEAAICAcgwAAAAElGMAAAAgoBwDAAAAAeUYAAAACCjHAAAAQEA5BgAAAALKMQAAABBQjgEAAICAcgwAAAAElGMAAAAgoBwDAAAAAeUYAAAACCjHAAAAQEA5BgAAAALKMQAAABBQjgEAAICAcgwAAAAElGMAAAAgoBwDAAAAAeUYAAAACCjHAAAAQEA5BgAAAALKMQAAABBQjgEAAICAcgwAAAAElGMAAAAgoBwDAAAAAeUYAAAACCjHAAAAQEA5BgAAAALKMQAAABBQjgEAAICAcgwAAAAElGMAAAAgoBwDAAAAAeUYAAAACCjHAAAAQEA5BgAAAALKMQAAABBQjgEAAICAcgwAAAAElGMAAAAgoBwDAAAAAeUYAAAACCjHAAAAQEA5BgAAAALKMQAAABB0WTk2s2FmtsjMVjdaV2pm95vZfWY2vauyAAAAAM1JqRyb2WIzqzKzLU3WTzSzrWa2zcxmt7YPd3/H3Wc2WX2+pNXufrmkKe1KDgAAAESsIMXtlkqaL+mBP68ws3xJv5J0pqTtkjaY2RpJ+ZJubnL/S929qpn9DpL0avjv+tRjAwAAANFLqRy7+7NmNqTJ6lMkbXP3dyTJzFZKqnD3myWdk+Ljb1dDQX5ZLZzFNrNZkmaFxRoz29rCvsokfZLCY7a1XWu3N3dbS9s3Xd9X0u4U8kUt1ecl6v3ENY+W1uf6PFK9T1zzkDJ7JumaR1vbMY/o9pHu31m5PI+O7CdJx3Tmkb3H9KObXevuKf1IGiJpS6PlqZIWNlq+WNL8Vu7fR9ICSW9LmhPWlUpaIunfJU1PNUsL+783iu1au72521ravul6SRs78/+X7ucl6v3ENY9U55Rr80j1PnHNI9Nnkq55dPQ5Zx7xzKO9z3uuzKMj+0nSMZ155N4xPdW3VTTHmlnnLW3s7tWSrmyybq+kGZ3I0NhvI9qutdubu62l7VPNk25R5WjvfuKaR0vrc30eqd4n1+YhRZMlXfNoazvmEd0+0v07K5fn0ZH9JOmYzjxy7JhuoXG3vWHD2yrWuvtJYfk0SXPd/aywPEeSvOFtFWjCzDa6+1fizoEGzCN5mEmyMI9kYR7JwjySJep5dOar3DZIOtbMhppZkaRpktZEEysr3Rt3APwV5pE8zCRZmEeyMI9kYR7JEuk8UjpzbGYrJJWr4Q3PH0i6wd0XmdkkSXeo4RsqFrv7vCjDAQAAAF0p5bdVAAAAANmOy0cDAAAAAeUYAAAACCjHAAAAQEA5TgAzG2dmC8xsoZn9d9x5cp2Z5ZnZPDO7y8y+F3eeXGdm5Wb2XHiNlMedB5KZlZrZS2aW6tVQkUZmdnx4faw2s6vizpPrzOxcM7vPzB4zswlx58l1ZjbMzBaZ2epU70M57iQzW2xmVWa2pcn6iWa21cy2mdns1vbh7s+5+5WS1kq6P515s10U85BUIekoSQfVcIlzdFBE83BJNZJKxDw6JaJ5SNI/SVqVnpS5JaJjyBvhGPIdSXz3bidENI9H3f1ySZdIuiCNcbNeRPN4x91ntutx+baKzjGzr6nhwP1Aowuk5Et6S9KZajiYb5B0oRq+8q7pRVIudfeqcL9Vki5z90+7KH7WiWIe4ecjd7/HzFa7+9Suyp9tIprHbnc/ZGb9Jd3u7tO7Kn+2iWgeo9XwtZ4lapjN2q5Jn52iOoaY2RRJsyXNd/flXZU/20R8TL9N0kPu/ocuip91Ip5Hysfzzlw+GpLc/dlw9cDGTpG0zd3fkSQzWympIlw9sNl/hjSzL0n6hGLcOVHMw8y2S6oNi/VpjJv1onp9BB9JKk5L0BwR0etjvKRSSSdI2m9m69z9UHqTZ6+oXiPuvkbSGjN7XBLluIMieo2YpFsk/Y5i3DkRH0NSRjlOj6Mkvdtoebukr7Zxn5mSlqQtUW5r7zwelnSXmY2T9Gw6g+Wods3DzM6XdJakwyTNT2uy3NSuebj7TyTJzC5ROKuf1nS5qb2vkXJJ56vhj8d16QyWo9p7DLlG0jcklZnZcHdfkM5wOai9r48+kuZJGmNmc0KJbhXlOD2smXWtvn/F3W9IUxa0cx7uvk8Nf6wgPdo7j4fV8AcL0qPdv68kyd2XRh8FQXtfI5WSKtMVBu2ex52S7kxfnJzX3nlUS7qyPQ/AB/LSY7ukwY2WB0l6P6YsYB5JwzyShXkkDzNJFuaRLGmfB+U4PTZIOtbMhppZkaRpktbEnCmXMY9kYR7JwjySh5kkC/NIlrTPg3LcSWa2QtILkkaa2XYzm+nudZKulvSEpDckrXL31+LMmSuYR7Iwj2RhHsnDTJKFeSRLXPPgq9wAAACAgDPHAAAAQEA5BgAAAALKMQAAABBQjgEAAICAcgwAAAAElGMAAAAgoBwDAAAAAeUYAAAACP4femEUGj+tgGYAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# p_p_157 = [0.0014678, 0.001, 0.000681292, 0.000464159, 0.000316228, 0.000215443, 0.00014678, 0.0001, 6.81E-05, 4.64E-05, 3.16E-05, 2.15E-05, 1.47E-05, 1.00E-05, 6.81E-06, 4.64E-06, 3.16E-06, 2.15E-06, 1.47E-06, 1.00E-06, 6.81E-07, 4.64E-07, 3.16E-07, 2.15E-07, 1.47E-07, 1.00E-07, 6.81E-08]\n",
    "# p_l_157 = [1.0181, 0.487013, 0.27933, 0.142789, 0.0701754, 0.0344973, 0.0157591, 0.0075561, 0.00362899, 0.00175717, 0.000806369, 0.000358317, 0.000162032, 8.26E-05, 3.69E-05, 1.70E-05, 8.14E-06, 3.76E-06, 1.74E-06, 8.38E-07, 3.56E-07, 1.79E-07, 7.69E-08, 3.79E-08, 1.79E-08, 8.22E-09, 3.78E-09]\n",
    "\n",
    "p_p157e = np.geomspace(0.33E-2, 6.81E-08, 100)\n",
    "estimating_poly_157 = [0,0,8.00E+05,-6.00E+08, 14E10]\n",
    "p_l_157e = [np.polyval(np.flip(estimating_poly_157), i) for i in p_p157e]\n",
    "\n",
    "fig, ((ax1)) = plt.subplots(1, 1)\n",
    "# With errorbars: clip non-positive values\n",
    "# Use new data for plotting\n",
    "\n",
    "\n",
    "ax1.set_xscale(\"log\", nonpositive='clip')\n",
    "ax1.set_yscale(\"log\", nonpositive='clip')\n",
    "\n",
    "# ax1.plot(p_p_157, p_l_157, label=\"15-7 code logical rate\")\n",
    "ax1.plot(p_p_157, p_p_157, label=\"break even\")\n",
    "plt.errorbar(p_p_157, p_bel157, yerr=p_yerrs157, label=\"15-7 code logical rate Baysean Estimator\", fmt='-',capsize=4, capthick=1)\n",
    "ax1.plot(p_p157e, p_l_157e, label=\"estimate\")\n",
    "ax1.grid(True, which=\"both\", ls=\"-\")\n",
    "ax1.set_ylim(bottom=1E-10)\n",
    "plt.legend()\n",
    "fig = plt.gcf()\n",
    "fig.set_size_inches(10,10)\n",
    "fig.tight_layout()\n",
    "\n",
    "fig.savefig('paper_images/fifteen_seven_graph.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Notebooks/Rectangular_bus_Calculations.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Bus and Concatinated code Calculations.\n",
    "\n",
    "## Includes"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "\n",
    "from matplotlib import pyplot as plt\n",
    "from matplotlib import ticker as tick\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import statsmodels.stats.proportion as smp\n",
    "import math\n",
    "from scipy.stats import binom\n",
    "from sklearn.linear_model import LinearRegression\n",
    "\n",
    "from itertools import count as itercnt\n",
    "\n",
    "import sys\n",
    "import pickle\n",
    "np.set_printoptions(threshold=sys.maxsize)\n",
    "\n",
    "import mpmath\n",
    "\n",
    "import glob\n",
    "import json\n",
    "\n",
    "from mpmath import *"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Repetition Code Performance\n",
    "\n",
    "First we define some functions to determine the probability of the repetitions code, as well as the required size of a repetition code to obtain a given performance."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Set the precision of mpmath to 100 digits.\n",
    "mpmath.prec = 100\n",
    "mpmath.mp.dps = 100\n",
    "\n",
    "# This calculates the CDF of the binomial distribition at high precision\n",
    "def binom_cdf(k,n,p):\n",
    "    x2 = (1-mpmath.mpf(p))\n",
    "    a = n - k\n",
    "    b = k + 1\n",
    "    v = x2**a * mpmath.hyp2f1(a, 1-b, a+1, x2, maxprec = 1000000) / a\n",
    "    v /= mpmath.beta(a,b)\n",
    "    return v\n",
    "\n",
    "# This calculates the size of the repetition code required to hit a target error rate\n",
    "def get_rep_code_probs(p,target, r = range(3, 1001, 2)):\n",
    "    new_p = 0\n",
    "    rep_len = 1\n",
    "    for m in r:\n",
    "        new_p = 1-binom_cdf((m-1)/2,m, p)\n",
    "        rep_len = m\n",
    "        if new_p < target: \n",
    "            break\n",
    "    return  new_p, rep_len"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Surface code Performance\n",
    "These functions return the surface code performance as described in the fits given in the paper."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_x_rate_step(dx, dz, p_in):\n",
    "    A = 0\n",
    "    B = 0\n",
    "    C = 0\n",
    "    if dx == 3:\n",
    "        A = 500.0\n",
    "        B = -700.0\n",
    "        C = 250.0\n",
    "    elif dx == 5:\n",
    "        A = 26399.0\n",
    "        B = -57295.0\n",
    "        C = 18522.0\n",
    "    elif dx == 7:\n",
    "        A = 2.87E6\n",
    "        B = -1.55E7\n",
    "        C = 2.75E7\n",
    "    fdx = dz*dz*A + dz*B + C\n",
    "    \n",
    "    powval = (dx + 1) // 2\n",
    "    \n",
    "    return fdx * pow(p_in, powval)/dz\n",
    "\n",
    "def get_z_rate_step(dx, dz, p_in):\n",
    "    alpha = 0.0\n",
    "    beta = 0.0\n",
    "    if dx == 3:\n",
    "        alpha = 0.09\n",
    "        beta = 95.0\n",
    "    if dx == 5:\n",
    "        alpha = 0.06\n",
    "        beta = 110.0\n",
    "    if dx == 7:\n",
    "        alpha = 0.03\n",
    "        beta = 125.0\n",
    "    \n",
    "    powval = (dx + 1) // 2\n",
    "    \n",
    "    return alpha * (dx - 0.5)/(dz - 0.5) * dz * pow(beta * p_in, powval)/dz\n",
    "\n",
    "def get_square_rate_step(d, p_in):\n",
    "    return 0.3 * pow(70*p_in, (d+1)//2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Bus Performance\n",
    "\n",
    "### Functions\n",
    "Here we define functions to calculate the performance of the surface code Bus."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Calculate the width of the Surface code\n",
    "def get_buswidth(d_sq, w, spaces):\n",
    "    return d_sq* spaces + w * (spaces - 1)\n",
    "\n",
    "# Calculate the number of steps required in the surface code bus\n",
    "def get_bussteps(d_sq, w):\n",
    "    return d_sq + w + 1\n",
    "\n",
    "# Calculate the Bus error by computing the errors in the major contributing quantum volumes.\n",
    "def get_bus_error(d_sq, w, spaces, p_in):\n",
    "    return d_sq * get_x_rate_step(w, get_buswidth(d_sq, w, spaces), p_in) + 2 * w * get_x_rate_step(w, d_sq, p_in)\n",
    "\n",
    "def bus_works(d_sq, w, spaces, p_in):\n",
    "    return get_bus_error(d_sq,w,spaces,p_in) < 0.5\n",
    "\n",
    "# Get the number of repetitions required to have equal error in the bus as in the \n",
    "def get_eq_m(d,w,n,p_in, cap=1001):\n",
    "    bus_step_error = get_bus_error(d,w,n,p_in)\n",
    "    sq_m_error = get_square_rate_step(d,p_in)*get_bussteps(d,w)\n",
    "    if bus_step_error >= 0.5:\n",
    "        raise RuntimeError(f\"Bus error {bus_step_error} too high will not converge, d={d} w={w} n={n} p_in={p_in}\")\n",
    "    for m in range(1,cap,2):\n",
    "        bus_r_error = 1- binom_cdf((m-1)/2,m,bus_step_error)\n",
    "        sq_r_error = sq_m_error * m\n",
    "#         print(\"   \", m , bus_r_error, sq_r_error,bus_r_error < sq_r_error)\n",
    "        if (bus_r_error < sq_r_error):\n",
    "            return m, bus_r_error, sq_r_error\n",
    "    return m, bus_r_error, sq_r_error"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Check some values to make sure they make sense."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "7.84044e-05\n",
      "0.00010290000000000002\n",
      "0.06811506354417414\n"
     ]
    }
   ],
   "source": [
    "print(get_x_rate_step(5,5,0.001))\n",
    "print(get_square_rate_step(5, 0.001))\n",
    "print(get_bus_error(33,5,2, 0.001))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Bus Boundary Figure\n",
    "\n",
    "First we calculate the maximum possible bus lengths by iterating through different bus widths, lengths, and surface code patch dimensions and plot the results."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "bus_lengths = {}\n",
    "p_in = 0.001\n",
    "for w in [3,5,7]:\n",
    "    in_results = {}\n",
    "    for d in range (3,50,2):\n",
    "        for n in range(2,20000,1):\n",
    "            if not bus_works(d,w,n,p_in):\n",
    "                break\n",
    "            in_results[d]=n\n",
    "    bus_lengths[w] = in_results\n",
    "\n",
    "fig, ((ax)) = plt.subplots(1,1)\n",
    "ax.set_xscale(\"linear\")\n",
    "ax.set_yscale(\"log\")\n",
    "ax.set_xticks(range(3,1000,10))\n",
    "plt.xlabel(\"Square Patch Distance\")\n",
    "plt.ylabel(\"Maximum Bus patch lengh (in patch distances)\")\n",
    "for w,v in bus_lengths.items():\n",
    "    x = []\n",
    "    y = []\n",
    "    for key,value in v.items():\n",
    "        x.append(key)\n",
    "        y.append(value)\n",
    "    plt.plot(x,y, label=f'$d_x = {w}$')\n",
    "ax.grid(True, which=\"both\", axis=\"both\", ls = \"-\")\n",
    "ax.legend()\n",
    "fig = plt.gcf()\n",
    "fig.set_size_inches(10,5)\n",
    "fig.tight_layout()\n",
    "fig.savefig(\"arch_images/bus_lengths.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Bus Performance Figures\n",
    "First we calculate the performance of the surface code bus, To save time we have a lower threshold on the bus errorr, which restrict the length of repetition code that we allow a search for, as very long repetition codes, as well as codes very close to threshold take significantly longer to compute we print the current working set to provide progress feedback."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "w=3\n",
      "d=3, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, \n",
      "d=5, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, \n",
      "d=7, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, \n",
      "d=9, n=2, 3, 4, 5, 6, 7, \n",
      "d=11, n=2, 3, 4, 5, \n",
      "d=13, n=2, 3, \n",
      "d=15, n=2, \n",
      "d=17, n=2, \n",
      "d=19, n=\n",
      "d=21, n=\n",
      "d=23, n=\n",
      "d=25, n=\n",
      "d=27, n=\n",
      "d=29, n=\n",
      "w=5\n",
      "d=3, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 627, 628, 629, 630, 631, \n",
      "d=5, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, \n",
      "d=7, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, \n",
      "d=9, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, \n",
      "d=11, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, \n",
      "d=13, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, \n",
      "d=15, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, \n",
      "d=17, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, \n",
      "d=19, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, \n",
      "d=21, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, \n",
      "d=23, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, \n",
      "d=25, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, \n",
      "d=27, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, \n",
      "d=29, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, \n",
      "w=7\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "d=3, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656, 657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672, 673, 674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 710, 711, 712, 713, 714, 715, 716, 717, 718, 719, 720, 721, 722, 723, 724, 725, 726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736, 737, 738, 739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752, 753, 754, 755, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768, 769, 770, 771, 772, 773, 774, 775, 776, 777, 778, 779, 780, 781, 782, 783, 784, 785, 786, 787, 788, 789, 790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800, 801, 802, 803, 804, 805, 806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816, 817, 818, 819, 820, 821, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 834, 835, 836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848, 849, 850, 851, 852, 853, 854, 855, 856, 857, 858, 859, 860, 861, 862, 863, 864, 865, 866, 867, 868, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880, 881, 882, 883, 884, 885, 886, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896, 897, 898, 899, 900, 901, 902, 903, 904, 905, 906, 907, 908, 909, 910, 911, 912, 913, 914, 915, 916, 917, 918, 919, 920, 921, 922, 923, 924, 925, 926, 927, 928, 929, 930, 931, 932, 933, 934, 935, 936, 937, 938, 939, 940, 941, 942, 943, 944, 945, 946, 947, 948, 949, 950, 951, 952, 953, 954, 955, 956, 957, 958, 959, 960, 961, 962, 963, 964, 965, 966, 967, 968, 969, 970, 971, 972, 973, 974, 975, 976, 977, 978, 979, 980, 981, 982, 983, 984, 985, 986, 987, 988, 989, 990, 991, 992, 993, 994, 995, 996, 997, 998, 999, 1000, 1001, 1002, 1003, 1004, 1005, 1006, 1007, 1008, 1009, 1010, 1011, 1012, 1013, 1014, 1015, 1016, 1017, 1018, 1019, 1020, 1021, 1022, 1023, 1024, 1025, 1026, 1027, 1028, 1029, 1030, 1031, 1032, 1033, 1034, 1035, 1036, 1037, 1038, 1039, 1040, 1041, 1042, 1043, 1044, 1045, 1046, 1047, 1048, 1049, 1050, 1051, 1052, 1053, 1054, 1055, 1056, 1057, 1058, 1059, 1060, 1061, 1062, 1063, 1064, 1065, 1066, 1067, 1068, 1069, 1070, 1071, 1072, 1073, 1074, 1075, 1076, 1077, 1078, 1079, 1080, 1081, 1082, 1083, 1084, 1085, 1086, 1087, 1088, 1089, 1090, 1091, 1092, 1093, 1094, 1095, 1096, 1097, 1098, 1099, 1100, 1101, 1102, 1103, 1104, 1105, 1106, 1107, 1108, 1109, 1110, 1111, 1112, 1113, 1114, 1115, 1116, 1117, 1118, 1119, 1120, 1121, 1122, 1123, 1124, 1125, 1126, 1127, 1128, 1129, 1130, 1131, 1132, 1133, 1134, 1135, 1136, 1137, 1138, 1139, 1140, 1141, 1142, 1143, 1144, 1145, 1146, 1147, 1148, 1149, 1150, 1151, 1152, 1153, 1154, 1155, 1156, 1157, 1158, 1159, 1160, 1161, 1162, 1163, 1164, 1165, 1166, 1167, 1168, 1169, 1170, 1171, 1172, 1173, 1174, 1175, 1176, 1177, 1178, 1179, 1180, 1181, 1182, 1183, 1184, 1185, 1186, 1187, 1188, 1189, 1190, 1191, 1192, 1193, 1194, 1195, 1196, 1197, 1198, 1199, 1200, 1201, 1202, 1203, 1204, 1205, 1206, 1207, 1208, 1209, 1210, 1211, 1212, 1213, 1214, 1215, 1216, 1217, 1218, 1219, 1220, 1221, 1222, 1223, 1224, 1225, 1226, 1227, 1228, 1229, 1230, 1231, 1232, 1233, 1234, 1235, 1236, 1237, 1238, 1239, 1240, 1241, 1242, 1243, 1244, 1245, 1246, 1247, 1248, 1249, 1250, 1251, 1252, 1253, 1254, 1255, 1256, 1257, 1258, 1259, 1260, 1261, 1262, 1263, 1264, 1265, 1266, 1267, 1268, 1269, 1270, 1271, 1272, 1273, 1274, 1275, 1276, 1277, 1278, 1279, 1280, 1281, 1282, 1283, 1284, 1285, 1286, 1287, 1288, 1289, 1290, 1291, 1292, 1293, 1294, 1295, 1296, 1297, 1298, 1299, 1300, 1301, 1302, 1303, 1304, 1305, 1306, 1307, 1308, 1309, 1310, 1311, 1312, 1313, 1314, 1315, 1316, 1317, 1318, 1319, 1320, 1321, 1322, 1323, 1324, 1325, 1326, 1327, 1328, 1329, 1330, 1331, 1332, 1333, 1334, 1335, 1336, 1337, 1338, 1339, 1340, 1341, 1342, 1343, 1344, 1345, 1346, 1347, 1348, 1349, 1350, 1351, 1352, 1353, 1354, 1355, 1356, 1357, 1358, 1359, 1360, 1361, 1362, 1363, 1364, 1365, 1366, 1367, 1368, 1369, 1370, 1371, 1372, 1373, 1374, 1375, 1376, 1377, 1378, 1379, 1380, 1381, 1382, 1383, 1384, 1385, 1386, 1387, 1388, 1389, 1390, 1391, 1392, 1393, 1394, 1395, 1396, 1397, 1398, 1399, 1400, 1401, 1402, 1403, 1404, 1405, 1406, 1407, 1408, 1409, 1410, 1411, 1412, 1413, 1414, 1415, 1416, 1417, 1418, 1419, 1420, 1421, 1422, 1423, 1424, 1425, 1426, 1427, 1428, 1429, 1430, 1431, 1432, 1433, 1434, 1435, 1436, 1437, 1438, 1439, 1440, 1441, 1442, 1443, 1444, 1445, 1446, 1447, 1448, 1449, 1450, 1451, 1452, 1453, 1454, 1455, 1456, 1457, 1458, 1459, 1460, 1461, 1462, 1463, 1464, 1465, 1466, 1467, 1468, 1469, 1470, 1471, 1472, 1473, 1474, 1475, 1476, 1477, 1478, 1479, 1480, 1481, 1482, 1483, 1484, 1485, 1486, 1487, 1488, 1489, 1490, 1491, 1492, 1493, 1494, 1495, 1496, 1497, 1498, 1499, 1500, 1501, 1502, 1503, 1504, 1505, 1506, 1507, 1508, 1509, 1510, 1511, 1512, 1513, 1514, 1515, 1516, 1517, 1518, 1519, 1520, 1521, 1522, 1523, 1524, 1525, 1526, 1527, 1528, 1529, 1530, 1531, 1532, 1533, 1534, 1535, 1536, 1537, 1538, 1539, 1540, 1541, 1542, 1543, 1544, 1545, 1546, 1547, 1548, 1549, 1550, "
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1551, 1552, 1553, 1554, 1555, 1556, 1557, 1558, 1559, 1560, 1561, 1562, 1563, 1564, 1565, 1566, 1567, 1568, 1569, 1570, 1571, 1572, 1573, 1574, 1575, 1576, 1577, 1578, 1579, 1580, 1581, 1582, 1583, 1584, 1585, 1586, 1587, 1588, 1589, 1590, 1591, 1592, 1593, 1594, 1595, 1596, 1597, 1598, 1599, 1600, 1601, 1602, 1603, 1604, 1605, 1606, 1607, 1608, 1609, 1610, 1611, 1612, 1613, 1614, 1615, 1616, 1617, 1618, 1619, 1620, 1621, 1622, 1623, 1624, 1625, 1626, 1627, 1628, 1629, 1630, 1631, 1632, 1633, 1634, 1635, 1636, 1637, 1638, 1639, 1640, 1641, 1642, 1643, 1644, 1645, 1646, 1647, 1648, 1649, 1650, 1651, 1652, 1653, 1654, 1655, 1656, 1657, 1658, 1659, 1660, 1661, 1662, 1663, 1664, 1665, 1666, 1667, 1668, 1669, 1670, 1671, 1672, 1673, 1674, 1675, 1676, 1677, 1678, 1679, 1680, 1681, 1682, 1683, 1684, 1685, 1686, 1687, 1688, 1689, 1690, 1691, 1692, 1693, 1694, 1695, 1696, 1697, 1698, 1699, 1700, 1701, 1702, 1703, 1704, 1705, 1706, 1707, 1708, 1709, 1710, 1711, 1712, 1713, 1714, 1715, 1716, 1717, 1718, 1719, 1720, 1721, 1722, 1723, 1724, 1725, 1726, 1727, 1728, 1729, 1730, 1731, 1732, 1733, 1734, 1735, 1736, 1737, 1738, 1739, 1740, 1741, 1742, 1743, 1744, 1745, 1746, 1747, 1748, 1749, 1750, 1751, 1752, 1753, 1754, 1755, 1756, 1757, 1758, 1759, 1760, 1761, 1762, 1763, 1764, 1765, 1766, 1767, 1768, 1769, 1770, 1771, 1772, 1773, 1774, 1775, 1776, 1777, 1778, 1779, 1780, 1781, 1782, 1783, 1784, 1785, 1786, 1787, 1788, 1789, 1790, 1791, 1792, 1793, 1794, 1795, 1796, 1797, 1798, 1799, 1800, 1801, 1802, 1803, 1804, 1805, 1806, 1807, 1808, 1809, 1810, 1811, 1812, 1813, 1814, 1815, 1816, 1817, 1818, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834, 1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850, 1851, 1852, 1853, 1854, 1855, 1856, 1857, 1858, 1859, 1860, 1861, 1862, 1863, 1864, 1865, 1866, 1867, 1868, 1869, 1870, 1871, 1872, 1873, 1874, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882, 1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894, 1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902, 1903, 1904, 1905, 1906, 1907, 1908, 1909, 1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 1919, 1920, 1921, 1922, 1923, 1924, 1925, 1926, 1927, 1928, 1929, 1930, 1931, 1932, 1933, 1934, 1935, 1936, 1937, 1938, 1939, 1940, 1941, 1942, 1943, 1944, 1945, 1946, 1947, 1948, 1949, 1950, 1951, 1952, 1953, 1954, 1955, 1956, 1957, 1958, 1959, 1960, 1961, 1962, 1963, 1964, 1965, 1966, 1967, 1968, 1969, 1970, 1971, 1972, 1973, 1974, 1975, 1976, 1977, 1978, 1979, 1980, 1981, 1982, 1983, 1984, 1985, 1986, 1987, 1988, 1989, 1990, 1991, 1992, 1993, 1994, 1995, 1996, 1997, 1998, 1999, 2000, 2001, 2002, 2003, 2004, 2005, 2006, 2007, 2008, 2009, 2010, 2011, 2012, 2013, 2014, 2015, 2016, 2017, 2018, 2019, 2020, 2021, 2022, 2023, 2024, 2025, 2026, 2027, 2028, 2029, 2030, 2031, 2032, 2033, 2034, 2035, 2036, 2037, 2038, 2039, 2040, 2041, 2042, 2043, 2044, 2045, 2046, 2047, 2048, 2049, 2050, 2051, 2052, 2053, 2054, 2055, 2056, 2057, 2058, 2059, 2060, 2061, 2062, 2063, 2064, 2065, 2066, 2067, 2068, 2069, 2070, 2071, 2072, 2073, 2074, 2075, 2076, 2077, 2078, 2079, 2080, 2081, 2082, 2083, 2084, 2085, 2086, 2087, 2088, 2089, 2090, 2091, 2092, 2093, 2094, 2095, 2096, 2097, 2098, 2099, 2100, 2101, 2102, 2103, 2104, 2105, 2106, 2107, 2108, 2109, 2110, 2111, 2112, 2113, 2114, 2115, 2116, 2117, 2118, 2119, 2120, 2121, 2122, 2123, 2124, 2125, 2126, 2127, 2128, 2129, 2130, 2131, 2132, 2133, 2134, 2135, 2136, 2137, 2138, 2139, 2140, 2141, 2142, 2143, 2144, 2145, 2146, 2147, 2148, 2149, 2150, 2151, 2152, 2153, 2154, 2155, 2156, 2157, 2158, 2159, 2160, 2161, 2162, 2163, 2164, 2165, 2166, 2167, 2168, 2169, 2170, 2171, 2172, 2173, 2174, 2175, 2176, 2177, 2178, 2179, 2180, 2181, 2182, 2183, 2184, 2185, 2186, 2187, 2188, 2189, 2190, 2191, 2192, 2193, 2194, 2195, 2196, 2197, 2198, 2199, 2200, 2201, 2202, 2203, 2204, 2205, 2206, 2207, 2208, 2209, 2210, 2211, 2212, 2213, 2214, 2215, 2216, 2217, 2218, 2219, 2220, 2221, 2222, 2223, 2224, 2225, 2226, 2227, 2228, 2229, 2230, 2231, 2232, 2233, 2234, 2235, 2236, 2237, 2238, 2239, 2240, 2241, 2242, 2243, 2244, 2245, 2246, 2247, 2248, 2249, 2250, 2251, 2252, 2253, 2254, 2255, 2256, 2257, 2258, 2259, 2260, 2261, 2262, 2263, 2264, 2265, 2266, 2267, 2268, 2269, 2270, 2271, 2272, 2273, 2274, 2275, 2276, 2277, 2278, 2279, 2280, 2281, 2282, 2283, 2284, 2285, 2286, 2287, 2288, 2289, 2290, 2291, 2292, 2293, 2294, 2295, 2296, 2297, 2298, 2299, 2300, 2301, 2302, 2303, 2304, 2305, 2306, 2307, 2308, 2309, 2310, 2311, 2312, 2313, 2314, 2315, 2316, 2317, 2318, 2319, 2320, 2321, 2322, 2323, 2324, 2325, 2326, 2327, 2328, 2329, 2330, 2331, 2332, 2333, 2334, 2335, 2336, 2337, 2338, 2339, 2340, 2341, 2342, 2343, 2344, 2345, 2346, 2347, 2348, 2349, 2350, 2351, 2352, 2353, 2354, 2355, 2356, 2357, 2358, 2359, 2360, 2361, 2362, 2363, 2364, 2365, 2366, 2367, 2368, 2369, 2370, 2371, 2372, 2373, 2374, 2375, 2376, 2377, 2378, 2379, 2380, 2381, 2382, 2383, 2384, 2385, 2386, 2387, 2388, 2389, 2390, 2391, 2392, 2393, 2394, 2395, 2396, 2397, 2398, 2399, 2400, 2401, 2402, 2403, 2404, 2405, 2406, 2407, 2408, 2409, 2410, 2411, 2412, 2413, 2414, 2415, 2416, 2417, 2418, 2419, 2420, 2421, 2422, 2423, 2424, 2425, 2426, 2427, 2428, 2429, 2430, 2431, 2432, 2433, 2434, 2435, 2436, 2437, 2438, 2439, 2440, 2441, 2442, 2443, 2444, 2445, 2446, 2447, 2448, 2449, 2450, 2451, 2452, 2453, 2454, 2455, 2456, 2457, 2458, 2459, 2460, 2461, 2462, 2463, 2464, 2465, 2466, 2467, 2468, 2469, 2470, 2471, 2472, 2473, 2474, 2475, 2476, 2477, 2478, 2479, 2480, 2481, 2482, 2483, 2484, 2485, 2486, 2487, 2488, 2489, 2490, 2491, 2492, 2493, 2494, 2495, 2496, 2497, 2498, 2499, 2500, 2501, 2502, 2503, 2504, 2505, 2506, 2507, 2508, 2509, 2510, 2511, 2512, 2513, 2514, 2515, 2516, 2517, 2518, 2519, 2520, 2521, 2522, 2523, 2524, 2525, 2526, 2527, 2528, 2529, 2530, 2531, 2532, 2533, 2534, 2535, 2536, 2537, 2538, 2539, 2540, 2541, 2542, 2543, 2544, 2545, 2546, 2547, 2548, 2549, 2550, 2551, 2552, 2553, 2554, 2555, 2556, 2557, 2558, 2559, 2560, 2561, 2562, 2563, 2564, 2565, 2566, 2567, 2568, 2569, 2570, 2571, 2572, 2573, 2574, 2575, 2576, 2577, 2578, 2579, 2580, 2581, 2582, 2583, 2584, 2585, 2586, 2587, 2588, 2589, 2590, 2591, 2592, 2593, 2594, 2595, 2596, 2597, 2598, 2599, 2600, 2601, 2602, 2603, 2604, 2605, 2606, 2607, 2608, 2609, 2610, 2611, 2612, 2613, 2614, 2615, 2616, 2617, 2618, 2619, 2620, 2621, 2622, 2623, 2624, 2625, 2626, 2627, 2628, 2629, 2630, 2631, 2632, 2633, 2634, 2635, 2636, 2637, 2638, 2639, 2640, 2641, 2642, 2643, 2644, 2645, 2646, 2647, 2648, 2649, 2650, 2651, 2652, 2653, 2654, 2655, 2656, 2657, 2658, 2659, 2660, 2661, 2662, 2663, 2664, 2665, 2666, 2667, 2668, 2669, 2670, 2671, 2672, 2673, 2674, 2675, 2676, 2677, 2678, 2679, 2680, 2681, 2682, 2683, 2684, 2685, 2686, 2687, 2688, 2689, 2690, 2691, 2692, 2693, 2694, 2695, 2696, 2697, 2698, 2699, 2700, 2701, 2702, 2703, 2704, 2705, 2706, 2707, 2708, 2709, 2710, 2711, 2712, 2713, 2714, 2715, 2716, 2717, 2718, 2719, 2720, 2721, 2722, 2723, 2724, 2725, 2726, 2727, 2728, 2729, 2730, 2731, 2732, 2733, 2734, 2735, 2736, 2737, 2738, 2739, 2740, 2741, 2742, 2743, 2744, 2745, 2746, 2747, 2748, 2749, 2750, 2751, 2752, 2753, 2754, 2755, 2756, 2757, 2758, 2759, 2760, 2761, 2762, 2763, 2764, 2765, 2766, 2767, 2768, 2769, 2770, 2771, 2772, 2773, 2774, 2775, 2776, 2777, 2778, 2779, 2780, 2781, 2782, 2783, 2784, 2785, 2786, 2787, 2788, 2789, 2790, 2791, 2792, 2793, 2794, 2795, 2796, 2797, 2798, 2799, 2800, 2801, 2802, 2803, 2804, 2805, 2806, 2807, 2808, 2809, 2810, 2811, 2812, 2813, 2814, 2815, 2816, 2817, 2818, 2819, 2820, 2821, 2822, 2823, 2824, 2825, 2826, 2827, 2828, 2829, 2830, 2831, 2832, 2833, 2834, 2835, 2836, 2837, 2838, 2839, 2840, 2841, 2842, 2843, 2844, 2845, 2846, 2847, 2848, 2849, 2850, 2851, 2852, 2853, 2854, 2855, 2856, 2857, 2858, 2859, 2860, 2861, 2862, 2863, 2864, 2865, 2866, 2867, 2868, 2869, 2870, 2871, 2872, 2873, 2874, 2875, 2876, 2877, 2878, 2879, 2880, 2881, 2882, 2883, 2884, 2885, 2886, 2887, 2888, 2889, 2890, 2891, 2892, 2893, 2894, 2895, 2896, 2897, 2898, 2899, 2900, 2901, 2902, 2903, 2904, 2905, 2906, 2907, 2908, 2909, 2910, 2911, 2912, 2913, 2914, 2915, 2916, "
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2917, 2918, 2919, 2920, 2921, 2922, 2923, 2924, 2925, 2926, 2927, 2928, 2929, 2930, 2931, 2932, 2933, 2934, 2935, 2936, 2937, 2938, 2939, 2940, 2941, 2942, 2943, 2944, 2945, 2946, 2947, 2948, 2949, 2950, 2951, 2952, 2953, 2954, 2955, 2956, 2957, 2958, 2959, 2960, 2961, 2962, 2963, 2964, 2965, 2966, 2967, 2968, 2969, 2970, 2971, 2972, 2973, 2974, 2975, 2976, 2977, 2978, 2979, 2980, 2981, 2982, 2983, 2984, 2985, 2986, 2987, 2988, 2989, 2990, 2991, 2992, 2993, 2994, 2995, 2996, 2997, 2998, 2999, 3000, 3001, 3002, 3003, 3004, 3005, 3006, 3007, 3008, 3009, 3010, 3011, 3012, 3013, 3014, 3015, 3016, 3017, 3018, 3019, 3020, 3021, 3022, 3023, 3024, 3025, 3026, 3027, 3028, 3029, 3030, 3031, 3032, 3033, 3034, 3035, 3036, 3037, 3038, 3039, 3040, 3041, 3042, 3043, 3044, 3045, 3046, 3047, 3048, 3049, 3050, 3051, 3052, 3053, 3054, 3055, 3056, 3057, 3058, 3059, 3060, 3061, 3062, 3063, 3064, 3065, 3066, 3067, 3068, 3069, 3070, 3071, 3072, 3073, 3074, 3075, 3076, 3077, 3078, 3079, 3080, 3081, 3082, 3083, 3084, 3085, 3086, 3087, 3088, 3089, 3090, 3091, 3092, 3093, 3094, 3095, 3096, 3097, 3098, 3099, 3100, 3101, 3102, 3103, 3104, 3105, 3106, 3107, 3108, 3109, 3110, 3111, 3112, 3113, 3114, 3115, 3116, 3117, 3118, 3119, 3120, 3121, 3122, 3123, 3124, 3125, 3126, 3127, 3128, 3129, 3130, 3131, 3132, 3133, 3134, 3135, 3136, 3137, 3138, 3139, 3140, 3141, 3142, 3143, 3144, 3145, 3146, 3147, 3148, 3149, 3150, 3151, 3152, 3153, 3154, 3155, 3156, 3157, 3158, 3159, 3160, 3161, 3162, 3163, 3164, 3165, 3166, 3167, 3168, 3169, 3170, 3171, 3172, 3173, 3174, 3175, 3176, 3177, 3178, 3179, 3180, 3181, 3182, 3183, 3184, 3185, 3186, 3187, 3188, 3189, 3190, 3191, 3192, 3193, 3194, 3195, 3196, 3197, 3198, 3199, 3200, 3201, 3202, 3203, 3204, 3205, 3206, 3207, 3208, 3209, 3210, 3211, 3212, 3213, 3214, 3215, 3216, 3217, 3218, 3219, 3220, 3221, 3222, 3223, 3224, 3225, 3226, 3227, 3228, 3229, 3230, 3231, 3232, 3233, 3234, 3235, 3236, 3237, 3238, 3239, 3240, 3241, 3242, 3243, 3244, 3245, 3246, 3247, 3248, 3249, 3250, 3251, 3252, 3253, 3254, 3255, 3256, 3257, 3258, 3259, 3260, 3261, 3262, 3263, 3264, 3265, 3266, 3267, 3268, 3269, 3270, 3271, 3272, 3273, 3274, 3275, 3276, 3277, 3278, 3279, 3280, 3281, 3282, 3283, 3284, 3285, 3286, 3287, 3288, 3289, 3290, 3291, 3292, 3293, 3294, 3295, 3296, 3297, 3298, 3299, 3300, 3301, 3302, 3303, 3304, 3305, 3306, 3307, 3308, 3309, 3310, 3311, 3312, 3313, 3314, 3315, 3316, 3317, 3318, 3319, 3320, 3321, 3322, 3323, 3324, 3325, 3326, 3327, 3328, 3329, 3330, 3331, 3332, 3333, 3334, 3335, 3336, 3337, 3338, 3339, 3340, 3341, 3342, 3343, 3344, 3345, 3346, 3347, 3348, 3349, 3350, 3351, 3352, 3353, 3354, 3355, 3356, 3357, 3358, 3359, 3360, 3361, 3362, 3363, 3364, 3365, 3366, 3367, 3368, 3369, 3370, 3371, 3372, 3373, 3374, 3375, 3376, 3377, 3378, 3379, 3380, 3381, 3382, 3383, 3384, 3385, 3386, 3387, 3388, 3389, 3390, 3391, 3392, 3393, 3394, 3395, 3396, 3397, 3398, 3399, 3400, 3401, 3402, 3403, 3404, 3405, 3406, 3407, 3408, 3409, 3410, 3411, 3412, 3413, 3414, 3415, 3416, 3417, 3418, 3419, 3420, 3421, 3422, 3423, 3424, 3425, 3426, 3427, 3428, 3429, 3430, 3431, 3432, 3433, 3434, 3435, 3436, 3437, 3438, 3439, 3440, 3441, 3442, 3443, 3444, 3445, 3446, 3447, 3448, 3449, 3450, 3451, 3452, 3453, 3454, 3455, 3456, 3457, 3458, 3459, 3460, 3461, 3462, 3463, 3464, 3465, 3466, 3467, 3468, 3469, 3470, 3471, 3472, 3473, 3474, 3475, 3476, 3477, 3478, 3479, 3480, 3481, 3482, 3483, 3484, 3485, 3486, 3487, 3488, 3489, 3490, 3491, 3492, 3493, 3494, 3495, 3496, 3497, 3498, 3499, 3500, 3501, 3502, 3503, 3504, 3505, 3506, 3507, 3508, 3509, 3510, 3511, 3512, 3513, 3514, 3515, 3516, 3517, 3518, 3519, 3520, 3521, 3522, 3523, 3524, 3525, 3526, 3527, 3528, 3529, 3530, 3531, 3532, 3533, 3534, 3535, 3536, 3537, 3538, 3539, 3540, 3541, 3542, 3543, 3544, 3545, 3546, 3547, 3548, 3549, 3550, 3551, 3552, 3553, 3554, 3555, 3556, 3557, 3558, 3559, 3560, 3561, 3562, 3563, 3564, 3565, 3566, 3567, 3568, 3569, 3570, 3571, 3572, 3573, 3574, 3575, 3576, 3577, 3578, 3579, 3580, 3581, 3582, 3583, 3584, 3585, 3586, 3587, 3588, 3589, 3590, 3591, 3592, 3593, 3594, 3595, 3596, 3597, 3598, 3599, 3600, 3601, 3602, 3603, 3604, 3605, 3606, 3607, 3608, 3609, 3610, 3611, 3612, 3613, 3614, 3615, 3616, 3617, 3618, 3619, 3620, 3621, 3622, 3623, 3624, 3625, 3626, 3627, 3628, 3629, 3630, 3631, 3632, 3633, 3634, 3635, 3636, 3637, 3638, 3639, 3640, 3641, 3642, 3643, 3644, 3645, 3646, 3647, 3648, 3649, 3650, 3651, 3652, 3653, 3654, 3655, 3656, 3657, 3658, 3659, 3660, 3661, 3662, 3663, 3664, 3665, 3666, 3667, 3668, 3669, 3670, 3671, 3672, 3673, 3674, 3675, 3676, 3677, 3678, 3679, 3680, 3681, 3682, 3683, 3684, 3685, 3686, 3687, 3688, 3689, 3690, 3691, 3692, 3693, 3694, 3695, 3696, 3697, 3698, 3699, 3700, 3701, 3702, 3703, 3704, 3705, 3706, 3707, 3708, 3709, 3710, 3711, 3712, 3713, 3714, 3715, 3716, 3717, 3718, 3719, 3720, 3721, 3722, 3723, 3724, 3725, 3726, 3727, 3728, 3729, 3730, 3731, 3732, 3733, 3734, 3735, 3736, 3737, 3738, 3739, 3740, 3741, 3742, 3743, 3744, 3745, 3746, 3747, 3748, 3749, 3750, 3751, 3752, 3753, 3754, 3755, 3756, 3757, 3758, 3759, 3760, 3761, 3762, 3763, 3764, 3765, 3766, 3767, 3768, 3769, 3770, 3771, 3772, 3773, 3774, 3775, 3776, 3777, 3778, 3779, 3780, 3781, 3782, 3783, 3784, 3785, 3786, 3787, 3788, 3789, 3790, 3791, 3792, 3793, 3794, 3795, 3796, 3797, 3798, 3799, 3800, 3801, 3802, 3803, 3804, 3805, 3806, 3807, 3808, 3809, 3810, 3811, 3812, 3813, 3814, 3815, 3816, 3817, 3818, 3819, 3820, 3821, 3822, 3823, 3824, 3825, 3826, 3827, 3828, 3829, 3830, 3831, 3832, 3833, 3834, 3835, 3836, 3837, 3838, 3839, 3840, 3841, 3842, 3843, 3844, 3845, 3846, 3847, 3848, 3849, 3850, 3851, 3852, 3853, 3854, 3855, 3856, 3857, 3858, 3859, 3860, 3861, 3862, 3863, 3864, 3865, 3866, 3867, 3868, 3869, 3870, 3871, 3872, 3873, 3874, 3875, 3876, 3877, 3878, 3879, 3880, 3881, 3882, 3883, 3884, 3885, 3886, 3887, 3888, 3889, 3890, 3891, 3892, 3893, 3894, 3895, 3896, 3897, 3898, 3899, 3900, 3901, 3902, 3903, 3904, 3905, 3906, 3907, 3908, 3909, 3910, 3911, 3912, 3913, 3914, 3915, 3916, 3917, 3918, 3919, 3920, 3921, 3922, 3923, 3924, 3925, 3926, 3927, 3928, 3929, 3930, 3931, 3932, 3933, 3934, 3935, 3936, 3937, 3938, 3939, 3940, 3941, 3942, 3943, 3944, 3945, 3946, 3947, 3948, 3949, 3950, 3951, 3952, 3953, 3954, 3955, 3956, 3957, 3958, 3959, 3960, 3961, 3962, 3963, 3964, 3965, 3966, 3967, 3968, 3969, 3970, 3971, 3972, 3973, 3974, 3975, 3976, 3977, 3978, 3979, 3980, 3981, 3982, 3983, 3984, 3985, 3986, 3987, 3988, 3989, 3990, 3991, 3992, 3993, 3994, 3995, 3996, 3997, 3998, 3999, 4000, 4001, 4002, 4003, 4004, 4005, 4006, 4007, 4008, 4009, 4010, 4011, 4012, 4013, 4014, 4015, 4016, 4017, 4018, 4019, 4020, 4021, 4022, 4023, 4024, 4025, 4026, 4027, 4028, 4029, 4030, 4031, 4032, 4033, 4034, 4035, 4036, 4037, 4038, 4039, 4040, 4041, 4042, 4043, 4044, 4045, 4046, 4047, 4048, 4049, 4050, 4051, 4052, 4053, 4054, 4055, 4056, 4057, 4058, 4059, 4060, 4061, 4062, 4063, 4064, 4065, 4066, 4067, 4068, 4069, 4070, 4071, 4072, 4073, 4074, 4075, 4076, 4077, 4078, 4079, 4080, 4081, 4082, 4083, 4084, 4085, 4086, 4087, 4088, 4089, 4090, 4091, 4092, 4093, 4094, 4095, 4096, 4097, 4098, 4099, 4100, 4101, 4102, 4103, 4104, 4105, 4106, 4107, 4108, 4109, 4110, 4111, 4112, 4113, 4114, 4115, 4116, 4117, 4118, 4119, 4120, 4121, 4122, 4123, 4124, 4125, 4126, 4127, 4128, 4129, 4130, 4131, 4132, 4133, 4134, 4135, 4136, 4137, 4138, 4139, 4140, 4141, 4142, 4143, 4144, 4145, 4146, 4147, 4148, 4149, 4150, 4151, 4152, 4153, 4154, 4155, 4156, 4157, 4158, 4159, 4160, 4161, 4162, 4163, 4164, 4165, 4166, 4167, 4168, 4169, 4170, 4171, 4172, 4173, 4174, 4175, 4176, 4177, 4178, 4179, 4180, 4181, 4182, 4183, 4184, 4185, 4186, 4187, 4188, 4189, 4190, 4191, 4192, 4193, 4194, 4195, 4196, 4197, 4198, 4199, 4200, 4201, 4202, 4203, 4204, 4205, 4206, 4207, 4208, 4209, 4210, 4211, 4212, 4213, 4214, 4215, 4216, 4217, 4218, 4219, 4220, 4221, 4222, 4223, 4224, 4225, 4226, 4227, 4228, 4229, 4230, 4231, 4232, 4233, 4234, 4235, 4236, 4237, 4238, 4239, 4240, 4241, 4242, 4243, 4244, 4245, 4246, 4247, 4248, 4249, 4250, 4251, 4252, 4253, 4254, 4255, 4256, 4257, 4258, 4259, 4260, 4261, 4262, 4263, 4264, 4265, 4266, 4267, 4268, 4269, 4270, 4271, 4272, 4273, 4274, 4275, 4276, 4277, 4278, 4279, 4280, 4281, 4282, "
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4283, 4284, 4285, 4286, 4287, 4288, 4289, 4290, 4291, 4292, 4293, 4294, 4295, 4296, 4297, 4298, 4299, 4300, 4301, 4302, 4303, 4304, 4305, 4306, 4307, 4308, 4309, 4310, 4311, 4312, 4313, 4314, 4315, 4316, 4317, 4318, 4319, 4320, 4321, 4322, 4323, 4324, 4325, 4326, 4327, 4328, 4329, 4330, 4331, 4332, 4333, 4334, 4335, 4336, 4337, 4338, 4339, 4340, 4341, 4342, 4343, 4344, 4345, 4346, 4347, 4348, 4349, 4350, 4351, 4352, 4353, 4354, 4355, 4356, 4357, 4358, 4359, 4360, 4361, 4362, 4363, 4364, 4365, 4366, 4367, 4368, 4369, 4370, 4371, 4372, 4373, 4374, 4375, 4376, 4377, 4378, 4379, 4380, 4381, 4382, 4383, 4384, 4385, 4386, 4387, 4388, 4389, 4390, 4391, 4392, 4393, 4394, 4395, 4396, 4397, 4398, 4399, 4400, 4401, 4402, 4403, 4404, 4405, 4406, 4407, 4408, 4409, 4410, 4411, 4412, 4413, 4414, 4415, 4416, 4417, 4418, 4419, 4420, 4421, 4422, 4423, 4424, 4425, 4426, 4427, 4428, 4429, 4430, 4431, 4432, 4433, 4434, 4435, 4436, 4437, 4438, 4439, 4440, 4441, 4442, 4443, 4444, 4445, 4446, 4447, 4448, 4449, 4450, 4451, 4452, 4453, 4454, 4455, 4456, 4457, 4458, 4459, 4460, 4461, 4462, 4463, 4464, 4465, 4466, 4467, 4468, 4469, 4470, 4471, 4472, 4473, 4474, 4475, 4476, 4477, 4478, 4479, 4480, 4481, 4482, 4483, 4484, 4485, 4486, 4487, 4488, 4489, 4490, 4491, 4492, 4493, 4494, 4495, 4496, 4497, 4498, 4499, 4500, 4501, 4502, 4503, 4504, 4505, 4506, 4507, 4508, 4509, 4510, 4511, 4512, 4513, 4514, 4515, 4516, 4517, 4518, 4519, 4520, 4521, 4522, 4523, 4524, 4525, 4526, 4527, 4528, 4529, 4530, 4531, 4532, 4533, 4534, 4535, 4536, 4537, 4538, 4539, 4540, 4541, 4542, 4543, 4544, 4545, 4546, 4547, 4548, 4549, 4550, 4551, 4552, 4553, 4554, 4555, 4556, 4557, 4558, 4559, 4560, 4561, 4562, 4563, 4564, 4565, 4566, 4567, 4568, 4569, 4570, 4571, 4572, 4573, 4574, 4575, 4576, 4577, 4578, 4579, 4580, 4581, 4582, 4583, 4584, 4585, 4586, 4587, 4588, 4589, 4590, 4591, 4592, 4593, 4594, 4595, 4596, 4597, 4598, 4599, 4600, 4601, 4602, 4603, 4604, 4605, 4606, 4607, 4608, 4609, 4610, 4611, 4612, 4613, 4614, 4615, 4616, 4617, 4618, 4619, 4620, 4621, 4622, 4623, 4624, 4625, 4626, 4627, 4628, 4629, 4630, 4631, 4632, 4633, 4634, 4635, 4636, 4637, 4638, 4639, 4640, 4641, 4642, 4643, 4644, 4645, 4646, \n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "d=5, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656, 657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672, 673, 674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 710, 711, 712, 713, 714, 715, 716, 717, 718, 719, 720, 721, 722, 723, 724, 725, 726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736, 737, 738, 739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752, 753, 754, 755, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768, 769, 770, 771, 772, 773, 774, 775, 776, 777, 778, 779, 780, 781, 782, 783, 784, 785, 786, 787, 788, 789, 790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800, 801, 802, 803, 804, 805, 806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816, 817, 818, 819, 820, 821, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 834, 835, 836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848, 849, 850, 851, 852, 853, 854, 855, 856, 857, 858, 859, 860, 861, 862, 863, 864, 865, 866, 867, 868, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880, 881, 882, 883, 884, 885, 886, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896, 897, 898, 899, 900, 901, 902, 903, 904, 905, 906, 907, 908, 909, 910, 911, 912, 913, 914, 915, 916, 917, 918, 919, 920, 921, 922, 923, 924, 925, 926, 927, 928, 929, 930, 931, 932, 933, 934, 935, 936, 937, 938, 939, 940, 941, 942, 943, 944, 945, 946, 947, 948, 949, 950, 951, 952, 953, 954, 955, 956, 957, 958, 959, 960, 961, 962, 963, 964, 965, 966, 967, 968, 969, 970, 971, 972, 973, 974, 975, 976, 977, 978, 979, 980, 981, 982, 983, 984, 985, 986, 987, 988, 989, 990, 991, 992, 993, 994, 995, 996, 997, 998, 999, 1000, 1001, 1002, 1003, 1004, 1005, 1006, 1007, 1008, 1009, 1010, 1011, 1012, 1013, 1014, 1015, 1016, 1017, 1018, 1019, 1020, 1021, 1022, 1023, 1024, 1025, 1026, 1027, 1028, 1029, 1030, 1031, 1032, 1033, 1034, 1035, 1036, 1037, 1038, 1039, 1040, 1041, 1042, 1043, 1044, 1045, 1046, 1047, 1048, 1049, 1050, 1051, 1052, 1053, 1054, 1055, 1056, 1057, 1058, 1059, 1060, 1061, 1062, 1063, 1064, 1065, 1066, 1067, 1068, 1069, 1070, 1071, 1072, 1073, 1074, 1075, 1076, 1077, 1078, 1079, 1080, 1081, 1082, 1083, 1084, 1085, 1086, 1087, 1088, 1089, 1090, 1091, 1092, 1093, 1094, 1095, 1096, 1097, 1098, 1099, 1100, 1101, 1102, 1103, 1104, 1105, 1106, 1107, 1108, 1109, 1110, 1111, 1112, 1113, 1114, 1115, 1116, 1117, 1118, 1119, 1120, 1121, 1122, 1123, 1124, 1125, 1126, 1127, 1128, 1129, 1130, 1131, 1132, 1133, 1134, 1135, 1136, 1137, 1138, 1139, 1140, 1141, 1142, 1143, 1144, 1145, 1146, 1147, 1148, 1149, 1150, 1151, 1152, 1153, 1154, 1155, 1156, 1157, 1158, 1159, 1160, 1161, 1162, 1163, 1164, 1165, 1166, 1167, 1168, 1169, 1170, 1171, 1172, 1173, 1174, 1175, 1176, 1177, 1178, 1179, 1180, 1181, 1182, 1183, 1184, 1185, 1186, 1187, 1188, 1189, 1190, 1191, 1192, 1193, 1194, 1195, 1196, 1197, 1198, 1199, 1200, 1201, 1202, 1203, 1204, 1205, 1206, 1207, 1208, 1209, 1210, 1211, 1212, 1213, 1214, 1215, 1216, 1217, 1218, 1219, 1220, 1221, 1222, 1223, 1224, 1225, 1226, 1227, 1228, 1229, 1230, 1231, 1232, 1233, 1234, 1235, 1236, 1237, 1238, 1239, 1240, 1241, 1242, 1243, 1244, 1245, 1246, 1247, 1248, 1249, 1250, 1251, 1252, 1253, 1254, 1255, 1256, 1257, 1258, 1259, 1260, 1261, 1262, 1263, 1264, 1265, 1266, 1267, 1268, 1269, 1270, 1271, 1272, 1273, 1274, 1275, 1276, 1277, 1278, 1279, 1280, 1281, 1282, 1283, 1284, 1285, 1286, 1287, 1288, 1289, 1290, 1291, 1292, 1293, 1294, 1295, 1296, 1297, 1298, 1299, 1300, 1301, 1302, 1303, 1304, 1305, 1306, 1307, 1308, 1309, 1310, 1311, 1312, 1313, 1314, 1315, 1316, 1317, 1318, 1319, 1320, 1321, 1322, 1323, 1324, 1325, 1326, 1327, 1328, 1329, 1330, 1331, 1332, 1333, 1334, 1335, 1336, 1337, 1338, 1339, 1340, 1341, 1342, 1343, 1344, 1345, 1346, 1347, 1348, 1349, 1350, 1351, 1352, 1353, 1354, 1355, 1356, 1357, 1358, 1359, 1360, 1361, 1362, 1363, 1364, 1365, 1366, 1367, 1368, 1369, 1370, 1371, 1372, 1373, 1374, 1375, 1376, 1377, 1378, 1379, 1380, 1381, 1382, 1383, 1384, 1385, 1386, 1387, 1388, 1389, 1390, 1391, 1392, 1393, 1394, 1395, 1396, 1397, 1398, 1399, 1400, 1401, 1402, 1403, 1404, 1405, 1406, 1407, 1408, 1409, 1410, 1411, 1412, 1413, 1414, 1415, 1416, 1417, 1418, 1419, 1420, 1421, 1422, 1423, 1424, 1425, 1426, 1427, 1428, 1429, 1430, 1431, 1432, 1433, 1434, 1435, 1436, 1437, 1438, 1439, 1440, 1441, 1442, 1443, 1444, 1445, 1446, 1447, 1448, 1449, 1450, 1451, 1452, 1453, 1454, 1455, 1456, 1457, 1458, 1459, 1460, 1461, 1462, 1463, 1464, 1465, 1466, 1467, 1468, 1469, 1470, 1471, 1472, 1473, 1474, 1475, 1476, 1477, 1478, 1479, 1480, 1481, 1482, 1483, 1484, 1485, 1486, 1487, 1488, 1489, 1490, 1491, 1492, 1493, 1494, 1495, 1496, 1497, 1498, 1499, 1500, 1501, 1502, 1503, 1504, 1505, 1506, 1507, 1508, 1509, 1510, 1511, 1512, 1513, 1514, 1515, 1516, 1517, 1518, 1519, 1520, 1521, 1522, 1523, 1524, 1525, 1526, 1527, 1528, 1529, 1530, 1531, 1532, 1533, 1534, 1535, 1536, 1537, 1538, 1539, 1540, 1541, 1542, 1543, 1544, 1545, 1546, 1547, 1548, 1549, 1550, "
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1551, 1552, 1553, 1554, 1555, 1556, 1557, 1558, 1559, 1560, 1561, 1562, 1563, 1564, 1565, 1566, 1567, 1568, 1569, 1570, 1571, 1572, 1573, 1574, 1575, 1576, 1577, 1578, 1579, 1580, 1581, 1582, 1583, 1584, 1585, 1586, 1587, 1588, 1589, 1590, 1591, 1592, 1593, 1594, 1595, 1596, 1597, 1598, 1599, 1600, 1601, 1602, 1603, 1604, 1605, 1606, 1607, 1608, 1609, 1610, 1611, 1612, 1613, 1614, 1615, 1616, 1617, 1618, 1619, 1620, 1621, 1622, 1623, 1624, 1625, 1626, 1627, 1628, 1629, 1630, 1631, 1632, 1633, 1634, 1635, 1636, 1637, 1638, 1639, 1640, 1641, 1642, 1643, 1644, 1645, 1646, 1647, 1648, 1649, 1650, 1651, 1652, 1653, 1654, 1655, 1656, 1657, 1658, 1659, 1660, 1661, 1662, 1663, 1664, 1665, 1666, 1667, 1668, 1669, 1670, 1671, 1672, 1673, 1674, 1675, 1676, 1677, 1678, 1679, 1680, 1681, 1682, 1683, 1684, 1685, 1686, 1687, 1688, 1689, 1690, 1691, 1692, 1693, 1694, 1695, 1696, 1697, 1698, 1699, 1700, 1701, 1702, 1703, 1704, 1705, 1706, 1707, 1708, 1709, 1710, 1711, 1712, 1713, 1714, 1715, 1716, 1717, 1718, 1719, 1720, 1721, 1722, 1723, 1724, 1725, 1726, 1727, 1728, 1729, 1730, 1731, 1732, 1733, 1734, 1735, 1736, 1737, 1738, 1739, 1740, 1741, 1742, 1743, 1744, 1745, 1746, 1747, 1748, 1749, 1750, 1751, 1752, 1753, 1754, 1755, 1756, 1757, 1758, 1759, 1760, 1761, 1762, 1763, 1764, 1765, 1766, 1767, 1768, 1769, 1770, 1771, 1772, 1773, 1774, 1775, 1776, 1777, 1778, 1779, 1780, 1781, 1782, 1783, 1784, 1785, 1786, 1787, 1788, 1789, 1790, 1791, 1792, 1793, 1794, 1795, 1796, 1797, 1798, 1799, 1800, 1801, 1802, 1803, 1804, 1805, 1806, 1807, 1808, 1809, 1810, 1811, 1812, 1813, 1814, 1815, 1816, 1817, 1818, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834, 1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850, 1851, 1852, 1853, 1854, 1855, 1856, 1857, 1858, 1859, 1860, 1861, 1862, 1863, 1864, 1865, 1866, 1867, 1868, 1869, 1870, 1871, 1872, 1873, 1874, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882, 1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894, 1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902, 1903, 1904, 1905, 1906, 1907, 1908, 1909, 1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 1919, 1920, 1921, 1922, 1923, 1924, 1925, 1926, 1927, 1928, 1929, 1930, 1931, 1932, 1933, 1934, 1935, 1936, 1937, 1938, 1939, 1940, 1941, 1942, 1943, 1944, 1945, 1946, 1947, 1948, 1949, 1950, 1951, 1952, 1953, 1954, 1955, 1956, 1957, 1958, 1959, 1960, 1961, 1962, 1963, 1964, 1965, 1966, 1967, 1968, 1969, 1970, 1971, 1972, 1973, 1974, 1975, 1976, 1977, 1978, 1979, 1980, 1981, 1982, 1983, 1984, 1985, 1986, 1987, 1988, 1989, 1990, 1991, 1992, 1993, 1994, 1995, 1996, 1997, 1998, 1999, 2000, 2001, 2002, 2003, 2004, 2005, 2006, 2007, 2008, 2009, 2010, 2011, 2012, 2013, 2014, 2015, 2016, 2017, 2018, 2019, 2020, 2021, 2022, 2023, 2024, 2025, 2026, 2027, 2028, 2029, 2030, 2031, 2032, 2033, 2034, 2035, 2036, 2037, 2038, 2039, 2040, 2041, 2042, 2043, 2044, 2045, 2046, 2047, 2048, 2049, 2050, 2051, 2052, 2053, 2054, 2055, 2056, 2057, 2058, 2059, 2060, 2061, 2062, 2063, 2064, 2065, 2066, 2067, 2068, 2069, 2070, 2071, 2072, 2073, 2074, 2075, 2076, 2077, 2078, 2079, 2080, 2081, 2082, 2083, 2084, 2085, 2086, 2087, 2088, 2089, 2090, 2091, 2092, 2093, 2094, 2095, 2096, 2097, 2098, 2099, 2100, 2101, 2102, 2103, 2104, 2105, 2106, 2107, 2108, 2109, 2110, 2111, 2112, 2113, 2114, 2115, 2116, 2117, 2118, 2119, 2120, 2121, 2122, 2123, 2124, 2125, 2126, 2127, 2128, 2129, 2130, 2131, 2132, 2133, 2134, 2135, 2136, 2137, 2138, 2139, 2140, 2141, 2142, 2143, 2144, 2145, 2146, 2147, 2148, 2149, 2150, 2151, 2152, 2153, 2154, 2155, 2156, 2157, 2158, 2159, 2160, 2161, 2162, 2163, 2164, 2165, 2166, 2167, 2168, 2169, 2170, 2171, 2172, 2173, 2174, 2175, 2176, 2177, 2178, 2179, 2180, 2181, 2182, 2183, 2184, 2185, 2186, 2187, 2188, 2189, 2190, 2191, 2192, 2193, 2194, 2195, 2196, 2197, 2198, 2199, 2200, 2201, 2202, 2203, 2204, 2205, 2206, 2207, 2208, 2209, 2210, 2211, 2212, 2213, 2214, 2215, 2216, 2217, 2218, 2219, 2220, 2221, 2222, 2223, 2224, 2225, 2226, 2227, 2228, 2229, 2230, 2231, 2232, 2233, 2234, 2235, 2236, 2237, 2238, 2239, 2240, 2241, 2242, 2243, 2244, 2245, 2246, 2247, 2248, 2249, 2250, 2251, 2252, 2253, 2254, 2255, 2256, 2257, 2258, 2259, 2260, 2261, 2262, 2263, 2264, 2265, 2266, 2267, 2268, 2269, 2270, 2271, 2272, 2273, 2274, 2275, 2276, 2277, 2278, 2279, 2280, 2281, 2282, 2283, 2284, 2285, 2286, 2287, 2288, 2289, 2290, 2291, 2292, 2293, 2294, 2295, 2296, 2297, 2298, 2299, 2300, 2301, 2302, 2303, 2304, 2305, 2306, 2307, 2308, 2309, 2310, 2311, 2312, 2313, 2314, 2315, 2316, 2317, 2318, 2319, 2320, 2321, 2322, 2323, \n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "d=7, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656, 657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672, 673, 674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 710, 711, 712, 713, 714, 715, 716, 717, 718, 719, 720, 721, 722, 723, 724, 725, 726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736, 737, 738, 739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752, 753, 754, 755, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768, 769, 770, 771, 772, 773, 774, 775, 776, 777, 778, 779, 780, 781, 782, 783, 784, 785, 786, 787, 788, 789, 790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800, 801, 802, 803, 804, 805, 806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816, 817, 818, 819, 820, 821, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 834, 835, 836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848, 849, 850, 851, 852, 853, 854, 855, 856, 857, 858, 859, 860, 861, 862, 863, 864, 865, 866, 867, 868, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880, 881, 882, 883, 884, 885, 886, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896, 897, 898, 899, 900, 901, 902, 903, 904, 905, 906, 907, 908, 909, 910, 911, 912, 913, 914, 915, 916, 917, 918, 919, 920, 921, 922, 923, 924, 925, 926, 927, 928, 929, 930, 931, 932, 933, 934, 935, 936, 937, 938, 939, 940, 941, 942, 943, 944, 945, 946, 947, 948, 949, 950, 951, 952, 953, 954, 955, 956, 957, 958, 959, 960, 961, 962, 963, 964, 965, 966, 967, 968, 969, 970, 971, 972, 973, 974, 975, 976, 977, 978, 979, 980, 981, 982, 983, 984, 985, 986, 987, 988, 989, 990, 991, 992, 993, 994, 995, 996, 997, 998, 999, 1000, 1001, 1002, 1003, 1004, 1005, 1006, 1007, 1008, 1009, 1010, 1011, 1012, 1013, 1014, 1015, 1016, 1017, 1018, 1019, 1020, 1021, 1022, 1023, 1024, 1025, 1026, 1027, 1028, 1029, 1030, 1031, 1032, 1033, 1034, 1035, 1036, 1037, 1038, 1039, 1040, 1041, 1042, 1043, 1044, 1045, 1046, 1047, 1048, 1049, 1050, 1051, 1052, 1053, 1054, 1055, 1056, 1057, 1058, 1059, 1060, 1061, 1062, 1063, 1064, 1065, 1066, 1067, 1068, 1069, 1070, 1071, 1072, 1073, 1074, 1075, 1076, 1077, 1078, 1079, 1080, 1081, 1082, 1083, 1084, 1085, 1086, 1087, 1088, 1089, 1090, 1091, 1092, 1093, 1094, 1095, 1096, 1097, 1098, 1099, 1100, 1101, 1102, 1103, 1104, 1105, 1106, 1107, 1108, 1109, 1110, 1111, 1112, 1113, 1114, 1115, 1116, 1117, 1118, 1119, 1120, 1121, 1122, 1123, 1124, 1125, 1126, 1127, 1128, 1129, 1130, 1131, 1132, 1133, 1134, 1135, 1136, 1137, 1138, 1139, 1140, 1141, 1142, 1143, 1144, 1145, 1146, 1147, 1148, 1149, 1150, 1151, 1152, 1153, 1154, 1155, 1156, 1157, 1158, 1159, 1160, 1161, 1162, 1163, 1164, 1165, 1166, 1167, 1168, 1169, 1170, 1171, 1172, 1173, 1174, 1175, 1176, 1177, 1178, 1179, 1180, 1181, 1182, 1183, 1184, 1185, 1186, 1187, 1188, 1189, 1190, 1191, 1192, 1193, 1194, 1195, 1196, 1197, 1198, 1199, 1200, 1201, 1202, 1203, 1204, 1205, 1206, 1207, 1208, 1209, 1210, 1211, 1212, 1213, 1214, 1215, 1216, 1217, 1218, 1219, 1220, 1221, 1222, 1223, 1224, 1225, 1226, 1227, 1228, 1229, 1230, 1231, 1232, 1233, 1234, 1235, 1236, 1237, 1238, 1239, 1240, 1241, 1242, 1243, 1244, 1245, 1246, 1247, 1248, 1249, 1250, 1251, 1252, 1253, 1254, 1255, 1256, 1257, 1258, 1259, 1260, 1261, 1262, 1263, 1264, 1265, 1266, 1267, 1268, 1269, 1270, 1271, 1272, 1273, 1274, 1275, 1276, 1277, 1278, 1279, 1280, 1281, 1282, 1283, 1284, 1285, 1286, 1287, 1288, 1289, 1290, 1291, 1292, 1293, 1294, 1295, 1296, 1297, 1298, 1299, 1300, 1301, 1302, 1303, 1304, 1305, 1306, 1307, 1308, 1309, 1310, 1311, 1312, 1313, 1314, 1315, 1316, 1317, 1318, 1319, 1320, 1321, 1322, 1323, 1324, 1325, 1326, 1327, 1328, 1329, 1330, 1331, 1332, 1333, 1334, 1335, 1336, 1337, 1338, 1339, 1340, 1341, 1342, 1343, 1344, 1345, 1346, 1347, 1348, 1349, 1350, 1351, 1352, 1353, 1354, 1355, 1356, 1357, 1358, 1359, 1360, 1361, 1362, 1363, 1364, 1365, 1366, 1367, 1368, 1369, 1370, 1371, 1372, 1373, 1374, 1375, 1376, 1377, 1378, 1379, 1380, 1381, 1382, 1383, 1384, 1385, 1386, 1387, 1388, 1389, 1390, 1391, 1392, 1393, 1394, 1395, 1396, 1397, 1398, 1399, 1400, 1401, 1402, 1403, 1404, 1405, 1406, 1407, 1408, 1409, 1410, 1411, 1412, 1413, 1414, 1415, 1416, 1417, 1418, 1419, 1420, 1421, 1422, \n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "d=9, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656, 657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672, 673, 674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 710, 711, 712, 713, 714, 715, 716, 717, 718, 719, 720, 721, 722, 723, 724, 725, 726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736, 737, 738, 739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752, 753, 754, 755, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768, 769, 770, 771, 772, 773, 774, 775, 776, 777, 778, 779, 780, 781, 782, 783, 784, 785, 786, 787, 788, 789, 790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800, 801, 802, 803, 804, 805, 806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816, 817, 818, 819, 820, 821, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 834, 835, 836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848, 849, 850, 851, 852, 853, 854, 855, 856, 857, 858, 859, 860, 861, 862, 863, 864, 865, 866, 867, 868, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880, 881, 882, 883, 884, 885, 886, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896, 897, 898, 899, 900, 901, 902, 903, 904, 905, 906, 907, 908, 909, 910, 911, 912, 913, 914, 915, 916, 917, 918, 919, 920, 921, 922, 923, 924, 925, 926, 927, 928, 929, 930, 931, 932, 933, 934, 935, 936, 937, 938, 939, 940, 941, 942, 943, 944, 945, 946, 947, 948, 949, 950, 951, 952, 953, 954, 955, 956, 957, 958, 959, 960, 961, 962, 963, 964, 965, 966, 967, 968, \n",
      "d=11, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656, 657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672, 673, 674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704, \n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "d=13, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 536, \n",
      "d=15, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, \n",
      "d=17, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, \n",
      "d=19, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, \n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "d=21, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, \n",
      "d=23, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, \n",
      "d=25, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, \n",
      "d=27, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, \n",
      "d=29, n=2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, "
     ]
    }
   ],
   "source": [
    "max_sc_degree = 31\n",
    "max_bus_distance = 10000\n",
    "per_iteration_error_threshold = 0.4\n",
    "max_rc_iterations = 100000\n",
    "\n",
    "bus_details = []\n",
    "p_in = 0.001\n",
    "for w in [3,5,7]:\n",
    "    print(f\"w={w}\")\n",
    "    for d in range (3,max_sc_degree,2):\n",
    "        sys.stdout.write(f'd={d}, n=')\n",
    "        sys.stdout.flush()\n",
    "        for n in range(2,max_bus_distance,1):\n",
    "            if get_bus_error(d,w,n,p_in) > per_iteration_error_threshold:\n",
    "                break\n",
    "            m, bus_r_error, sq_r_error = get_eq_m(d,w,n,p_in,max_rc_iterations)\n",
    "            bus_step_error = get_bus_error(d,w,n,p_in)\n",
    "            sq_m_error = get_square_rate_step(d,p_in)*get_bussteps(d,w)\n",
    "            bus_details.append((w,d,n, bus_step_error, m , m*get_bussteps(d,w) , bus_r_error,10, sq_r_error))\n",
    "            sys.stdout.write(f'{n}, ')\n",
    "            sys.stdout.flush()\n",
    "        print()\n",
    "            "
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": [
    "Convert the array into an easier to access dictionary."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "error_rates = {}\n",
    "for v in bus_details:\n",
    "    w,d,n, bus_step_error, m, total_time, bus_error_rate, ten, sq_r_error = v\n",
    "    error_rates[(w,d,n)] = (bus_step_error, m, total_time, float(bus_error_rate), sq_r_error)\n",
    "# print(error_rates)\n",
    "\n",
    "w_map = {}\n",
    "for (w,d,n),v in error_rates.items():\n",
    "    if not w in w_map:\n",
    "        w_map[w] = {}\n",
    "    if not d in w_map[w]:\n",
    "        w_map[w][d] = {}\n",
    "    w_map[w][d][n] = v"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generate the Figures"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "for w, v1 in w_map.items():\n",
    "    fig, ((ax)) = plt.subplots(3,1)\n",
    "    ax[0].set_xscale(\"log\")\n",
    "    ax[0].set_yscale(\"log\")\n",
    "    ax[1].set_xscale(\"log\")\n",
    "    ax[1].set_yscale(\"log\")\n",
    "    ax[2].set_xscale(\"log\")\n",
    "    ax[2].set_yscale(\"log\")\n",
    "    ax[0].set_ylabel(\"Bus repetitions Required\")\n",
    "    ax[1].set_ylabel(\"Time for Bus Operation (SC rounds)\")\n",
    "    ax[2].set_xlabel(\"Bus Length (Square Patches)\")\n",
    "    ax[2].set_ylabel(\"Error Rates\")\n",
    "\n",
    "    for d,v2 in v1.items():\n",
    "        x = []\n",
    "        y = []\n",
    "        for n,value in v2.items():\n",
    "            x.append(n)\n",
    "            y.append(value[1])\n",
    "        ax[0].plot(x,y, label=f'$d = {d}$')\n",
    "        \n",
    "    for d,v2 in v1.items():\n",
    "        x = []\n",
    "        y = []\n",
    "        for n,value in v2.items():\n",
    "            x.append(n)\n",
    "            y.append(value[2])\n",
    "        ax[1].plot(x,y, label=f'$d = {d}$')\n",
    "    \n",
    "    for d,v2 in v1.items():\n",
    "        x = []\n",
    "        y = []\n",
    "        for n,value in v2.items():\n",
    "            x.append(n)\n",
    "            y.append(value[4])\n",
    "        ax[2].plot(x,y, label=f'$d = {d}$')\n",
    "    ax[2].set_prop_cycle(None)\n",
    "    for d,v2 in v1.items():\n",
    "        x = []\n",
    "        y = []\n",
    "        for n,value in v2.items():\n",
    "            x.append(n)\n",
    "            y.append(value[3])\n",
    "        ax[2].plot(x,y, ls=':')\n",
    "#         ax[2].plot(x,y, label=f'$d = {d}$', ls=':')\n",
    "    ax[0].grid(True, which=\"both\", axis=\"both\", ls = \"-\")\n",
    "    ax[0].legend()\n",
    "    ax[1].grid(True, which=\"both\", axis=\"both\", ls = \"-\")\n",
    "    ax[1].legend()\n",
    "    ax[2].grid(True, which=\"both\", axis=\"both\", ls = \"-\")\n",
    "    ax[2].legend()\n",
    "    fig = plt.gcf()\n",
    "    fig.set_size_inches(10,15)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'arch_images/bus_rates{w}.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Concatinated Code Calculations\n",
    "### Surface code, and bus comparison functions\n",
    "These Functions generate numbers to enable comparisons with the concatinated Codes."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#this returns the probability of an error in a cnot between two adjacent surface code patches using latice surgery in\n",
    "#the format wanted for the table of results\n",
    "def getSCError(p,d):\n",
    "    h = 2 * d -1\n",
    "    b = 2*(2*d) -1\n",
    "    block_size = (h+1)*b\n",
    "    return d,\"NA\", b, get_square_rate_step(d, p) * d, block_size, block_size\n",
    "\n",
    "#this returns the probability of an error during a single bus operation between two adjacent surface code patches.\n",
    "def getSCBusError(p,d,w):\n",
    "    h = (2*(d+w)) - 1\n",
    "    block_size = h*(h + 1)\n",
    "    m, bus_error, sq_error = get_eq_m(d,w,2,p, 3001)\n",
    "    return d, w, h, sq_error, block_size,block_size"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Concatinated Stene code Functions\n",
    "First The function that calculates the polynomial fit."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Stene probability fit polynomial using fit in paper\n",
    "def stene_prob(p):\n",
    "    return 2.23E4 * (p ** 2) - 3.5E6 * (p ** 3) + 1.7E8 * (p ** 4)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Then the Recursive function that calculates the performance of the stene codes concatinated with the surface code."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def getLevelSteneProb(level, p, d, b_w, swap_bus, basebusl2, init=True):\n",
    "    if level < 1: #there must be at least a single error\n",
    "        return 0,0\n",
    "    elif level == 1: #base case\n",
    "        m, bus_error, sq_error = get_eq_m(d,b_w,2*(7 + 2),p, 1001)\n",
    "        \n",
    "        cnot_cost = stene_prob(sq_error * (1 + 3/(6*3))) #There are 6 stabilisers each has 3 bus slots, there are 3 slots to do a cnot \n",
    "        if swap_bus:\n",
    "            swap_cost = stene_prob(sq_error * (1 + (18)/(6*3))) #Can do a swap, with the gaps by using 18 teleports into empty ancilla\n",
    "        else:\n",
    "            swap_cost = 3*cnot_cost\n",
    "        return cnot_cost, swap_cost\n",
    "    elif (level == 2) and basebusl2: #Secondary base case that directly uses the bus to perform operations on the second level of concatination\n",
    "        num_sc_per_l1 = (7+4) #Can re-use the ancilla that are normally used to extract parity for cnots between l1 qubits.\n",
    "        num_l1_per_l2 = 7+2+1 #two adjacent Steane codes at L2 only require maxumum transversal bus operations between them \n",
    "        \n",
    "        short_m, bus_error_short, sq_error_short = get_eq_m(d,b_w,num_sc_per_l1,p, 1001)\n",
    "        long_m, bus_error_long,  sq_error_long  = get_eq_m(d,b_w,num_sc_per_l1 * num_l1_per_l2,p, 1001)\n",
    "        \n",
    "        sq_m_error = get_square_rate_step(d,p)*get_bussteps(d,b_w)\n",
    "        \n",
    "        l1_cnot_steps = (3*6*short_m + 4*long_m) #There are 3 stabilisers each has 6 short bus slots, there are 4 long slots to do a cnot\n",
    "        l1_teleport_steps = (3*6*short_m + 7*long_m) #There are 3 stabilisers each has 6 short bus slots, and a teleport is transversal with long slots.\n",
    "        l1_prob_cnot = stene_prob(l1_cnot_steps * sq_m_error /(3*6)) \n",
    "        l1_prob_teleport = stene_prob(l1_teleport_steps * sq_m_error /(3*6)) \n",
    "        l2_prob_cnot = stene_prob(l1_prob_cnot * (1 + 3/(6*3))) #Add time to do CNOT between stabiliser operations as in L1\n",
    "        l2_prob_swap = stene_prob((6*3*l1_prob_cnot + 18*l1_prob_teleport)/(6*3)) # The time created above allows for 1\n",
    "        return l2_prob_cnot, l2_prob_swap\n",
    "    else:\n",
    "        cnot_cost_minus1 , swap_cost_minus1 = getLevelSteneProb(level-1, p,d,b_w,swap_bus,basebusl2, False)\n",
    "        cnot_cost = stene_prob(((2*9 - 2) * swap_cost_minus1 + cnot_cost_minus1)) \n",
    "        swap_cost = stene_prob((2*9 - 1) * swap_cost_minus1)\n",
    "        return cnot_cost, swap_cost"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This function then recursively calculates the width used to enable qubit count estimates."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def getLevelSteneWidthDistance(level, d, b_w, basebusl2, init = True):\n",
    "    if level == 1:\n",
    "        return (2 + 7 + 2) * (d + b_w)\n",
    "    if level == 2 and basebusl2:\n",
    "        return (7+4)*(7+2)* (d + b_w)\n",
    "    else:\n",
    "        return getLevelSteneWidthDistance(level-1, d, b_w, basebusl2, False) * 9"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "And finally we combine this together to create a function that combines the relevant information."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def getBusSteneError(level,p,d,b_w, swap_bus = True, basebusl2 = True):\n",
    "#     print(level,p,d,b_w, swap_bus, basebusl2)\n",
    "    prob = getLevelSteneProb(level, p, d, b_w, swap_bus,basebusl2)\n",
    "    \n",
    "    block_w_d = getLevelSteneWidthDistance(level, d, b_w,basebusl2)\n",
    "    block_h_d = d + b_w\n",
    "    block_h = 2 * block_h_d - 1\n",
    "    block_w = 2 * block_w_d - 1\n",
    "    block_size = block_h * (block_w + 1)\n",
    "    return level,d,b_w,block_h, prob, block_size,block_size"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Concatinated [[15,7,3]] CSS code functions\n",
    "\n",
    "As in the Steane code, we have a polynomial fit function, a recursive function that uses the bus for the base case and swaps for higher cases, and uses gap ancilla to enable swaps without higher level errors during swaps."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#[[15,7,3]] CSS code probility fit polynomial from paper\n",
    "def fifteenSeven(p):\n",
    "    return 8.0E5 * (p**2) - 6.0E8 * (p**3) + 14E10*(p**4)\n",
    "\n",
    "def getLevelFifteenSevenProb(level, p, d, b_w, init=True):\n",
    "    if level < 1:\n",
    "        return 0,0\n",
    "    if level == 1:\n",
    "        m, bus_error, sq_error = get_eq_m(d,b_w,2*15 + 5,p, 3001)\n",
    "        \n",
    "        cnot_cost = fifteenSeven(sq_error * (1 + (18/(4*15)))) #4 stabs, each 15 bus slots, 18 slots to do a cnot\n",
    "        swap_cost = fifteenSeven(sq_error * (1 + (36/(4*15)))) #4 stabs, each 15 bus slots, 36 slots to do a swap\n",
    "        return cnot_cost, swap_cost\n",
    "    else:\n",
    "        cnot_cost_minus1 , swap_cost_minus1 = getLevelFifteenSevenProb(level-1, p,d,b_w, False)\n",
    "        cnot_cost = fifteenSeven(((2*18 - 2) * swap_cost_minus1 + cnot_cost_minus1))\n",
    "        swap_cost = fifteenSeven(((2*18 - 1) * swap_cost_minus1))\n",
    "        return cnot_cost, swap_cost\n",
    "\n",
    "def getLevelFifteenSevenDistance(level, d, b_w, init=True):\n",
    "    if level == 1:\n",
    "        return (3+15+2)* (d + b_w)\n",
    "    else:\n",
    "        return getLevelFifteenSevenDistance(level-1, d, b_w, False) * 18\n",
    "    \n",
    "def getBusFifteenSevenError(level,p,d,b_w):\n",
    "    prob = getLevelFifteenSevenProb(level, p, d, b_w)\n",
    "    \n",
    "    block_w_d = getLevelFifteenSevenDistance(level, d, b_w)\n",
    "    block_h_d = d + b_w\n",
    "    block_h = 2 * block_h_d - 1\n",
    "    block_w = 2 * block_w_d - 1\n",
    "    block_size = block_h * (block_w + 1)\n",
    "    return level, d,b_w,block_h, prob, block_size,block_size/(7**level)\n",
    "\n",
    "def printErrorLine(input_tuple):\n",
    "    level, distance, b_w, block_h, prob, block_size, qubit_density = input_tuple\n",
    "    print(f\"L{level}, d:{distance: >2d}, w:{b_w}, h:{block_h}, p:{prob[0]:.2e}, n_q:{float(block_size):.2e}, d_q:{float(qubit_density):.2e}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generate the Table of results\n",
    "The degrees here were chosen to be the best possible at each level of concatination"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "p= 1E-3\n",
    "print(\"p =\",p)\n",
    "print(getSCError(p,27))\n",
    "print(getSCBusError(p, 31,5))\n",
    "print(\"--\")\n",
    "printErrorLine(getBusSteneError(1,p,21,7))\n",
    "printErrorLine(getBusSteneError(2,p,15,7))\n",
    "printErrorLine(getBusSteneError(3,p,13,7))\n",
    "printErrorLine(getBusSteneError(7,p,11,7))\n",
    "print(\"--\")\n",
    "printErrorLine(getBusFifteenSevenError(1,p,23,7))\n",
    "printErrorLine(getBusFifteenSevenError(2,p,21,7))\n",
    "printErrorLine(getBusFifteenSevenError(3,p,19,7))\n",
    "printErrorLine(getBusFifteenSevenError(4,p,17,7))\n",
    "\n",
    "print()    \n",
    "p= 4.7E-4\n",
    "print(\"p = \",p)\n",
    "print(getSCError(p,21))\n",
    "print(getSCBusError(p, 23,5))\n",
    "print(\"--\")\n",
    "printErrorLine(getBusSteneError(1,p,15,5))\n",
    "printErrorLine(getBusSteneError(2,p,11,5))\n",
    "printErrorLine(getBusSteneError(4,p, 9,5))\n",
    "print(\"--\")\n",
    "printErrorLine(getBusFifteenSevenError(1,p,17,5))\n",
    "printErrorLine(getBusFifteenSevenError(2,p,15,5))\n",
    "printErrorLine(getBusFifteenSevenError(3,p,13,5))\n",
    "\n",
    "print()    \n",
    "p= 2.2E-4\n",
    "print(\"p = \",p)\n",
    "print(getSCError(p,17))\n",
    "print(getSCBusError(p, 19,3))\n",
    "print(\"--\")\n",
    "printErrorLine(getBusSteneError(1,p,13,3))\n",
    "printErrorLine(getBusSteneError(2,p, 9,5))\n",
    "printErrorLine(getBusSteneError(4,p, 7,5))\n",
    "print(\"--\")\n",
    "printErrorLine(getBusFifteenSevenError(1,p,13,5))\n",
    "printErrorLine(getBusFifteenSevenError(2,p,13,3))\n",
    "printErrorLine(getBusFifteenSevenError(3,p,11,3))\n",
    "\n",
    "print()    \n",
    "p= 1.0E-4\n",
    "print(\"p = \",p)\n",
    "print(getSCError(p,15))\n",
    "print(getSCBusError(p, 15,3))\n",
    "print(\"--\")\n",
    "printErrorLine(getBusSteneError(1,p,11,3))\n",
    "printErrorLine(getBusSteneError(2,p, 7,3))\n",
    "printErrorLine(getBusSteneError(9,p, 5,3))\n",
    "print(\"--\")\n",
    "printErrorLine(getBusFifteenSevenError(1,p,11,3))\n",
    "printErrorLine(getBusFifteenSevenError(3,p,9,3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "p= 1E-3\n",
    "print(\"p =\",p)\n",
    "print(getSCError(p,27))\n",
    "print(getSCBusError(p, 31,5))\n",
    "print(\"--\")\n",
    "printErrorLine(getBusSteneError(1,p,21,7))\n",
    "printErrorLine(getBusSteneError(2,p,15,7))\n",
    "printErrorLine(getBusSteneError(3,p,13,7))\n",
    "printErrorLine(getBusSteneError(7,p,11,7))\n",
    "print(\"--\")\n",
    "printErrorLine(getBusFifteenSevenError(1,p,23,7))\n",
    "printErrorLine(getBusFifteenSevenError(2,p,21,7))\n",
    "printErrorLine(getBusFifteenSevenError(3,p,19,7))\n",
    "printErrorLine(getBusFifteenSevenError(4,p,17,7))\n",
    "\n",
    "print()    \n",
    "p= 4.7E-4\n",
    "print(\"p = \",p)\n",
    "print(getSCError(p,21))\n",
    "print(getSCBusError(p, 23,5))\n",
    "print(\"--\")\n",
    "printErrorLine(getBusSteneError(1,p,15,5))\n",
    "printErrorLine(getBusSteneError(2,p,11,5))\n",
    "printErrorLine(getBusSteneError(4,p, 9,5))\n",
    "print(\"--\")\n",
    "printErrorLine(getBusFifteenSevenError(1,p,17,5))\n",
    "printErrorLine(getBusFifteenSevenError(2,p,15,5))\n",
    "printErrorLine(getBusFifteenSevenError(3,p,13,5))\n",
    "\n",
    "print()    \n",
    "p= 2.2E-4\n",
    "print(\"p = \",p)\n",
    "print(getSCError(p,17))\n",
    "print(getSCBusError(p, 19,3))\n",
    "print(\"--\")\n",
    "printErrorLine(getBusSteneError(1,p,13,3))\n",
    "printErrorLine(getBusSteneError(2,p, 9,5))\n",
    "printErrorLine(getBusSteneError(4,p, 7,5))\n",
    "print(\"--\")\n",
    "printErrorLine(getBusFifteenSevenError(1,p,13,5))\n",
    "printErrorLine(getBusFifteenSevenError(2,p,13,3))\n",
    "printErrorLine(getBusFifteenSevenError(3,p,11,3))\n",
    "\n",
    "print()    \n",
    "p= 1.0E-4\n",
    "print(\"p = \",p)\n",
    "print(getSCError(p,15))\n",
    "print(getSCBusError(p, 15,3))\n",
    "print(\"--\")\n",
    "printErrorLine(getBusSteneError(1,p,11,3))\n",
    "printErrorLine(getBusSteneError(2,p, 7,3))\n",
    "printErrorLine(getBusSteneError(9,p, 5,3))\n",
    "print(\"--\")\n",
    "printErrorLine(getBusFifteenSevenError(1,p,11,3))\n",
    "printErrorLine(getBusFifteenSevenError(3,p,9,3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

